Integrand Analysis, Leading Singularities and Canonical Bases beyond Polylogarithms

In this paper, we elaborate on the connection between leading singularities and canonical bases of Feynman integrals beyond polylogarithms. We start by discussing a notion of leading singularities in dimensional regularization, which can be generalized from the Riemann sphere to more complex geometries, and use it to demonstrate how selecting Feynman integrals with unit leading singularities necessitates introducing new transcendental functions related to the periods of the underlying geometries. Integrals with unit leading singularities in this generalized sense, satisfy $\epsilon$-factorized differential equations, and the new transcendental functions are in direct correspondence to the new differential forms appearing in their Gauss-Manin connection. We argue that this construction is mathematically equivalent to the splitting of the period matrix into semi-simple and unipotent parts plus a clean-up step, and demonstrate its use with examples of increasing complexity that require the interplay of multiple geometries.

==> Ancillary.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    146900,       4053]
NotebookOptionsPosition[    142712,       3984]
NotebookOutlinePosition[    143105,       4000]
CellTagsIndexPosition[    143062,       3997]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Ancillary File    ", "Title",
 CellChangeTimes->{{3.9858786420928593`*^9, 
  3.9858787101656733`*^9}},ExpressionUUID->"7af57ea6-2089-4531-bdf3-\
1c3c5e93fbd5"],

Cell["\<\
Integrand Analysis, Leading Singularities and Canonical Bases beyond \
Polylogarithms\
\>", "Subtitle",
 CellChangeTimes->{
  3.985878706707361*^9},ExpressionUUID->"a6a6a84a-4c67-42cf-83a8-\
3afaad2a4714"],

Cell[CellGroupData[{

Cell["2-loop Eyeball Family", "Chapter",
 CellChangeTimes->{{3.9858787284136457`*^9, 3.985878737959564*^9}, {
  3.985922067650605*^9, 3.9859220786556263`*^9}, {3.985924571713107*^9, 
  3.9859245790873537`*^9}},ExpressionUUID->"ef6b84d8-0843-4694-a101-\
3431a723e9c7"],

Cell[CellGroupData[{

Cell["Master integrals and canonical basis", "Section",
 CellChangeTimes->{{3.941712683831617*^9, 
  3.941712701858547*^9}},ExpressionUUID->"3038f418-788a-4907-ba96-\
5c435602e6ae"],

Cell["Here we state the full definition of the Eyeball (E) family:", "Text",
 CellChangeTimes->{{3.930038789954385*^9, 3.930038806041089*^9}, {
  3.93003890689399*^9, 3.930038907586364*^9}, {3.9411817903942757`*^9, 
  3.941181793330884*^9}, {3.985878776746969*^9, 3.985878802842236*^9}, {
  3.985879151747511*^9, 3.9858791527150373`*^9}, {3.985924676168066*^9, 
  3.9859246788100433`*^9}},ExpressionUUID->"6b77ca75-720f-440e-a295-\
61c29b6d53ad"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Grid", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\"\<D1\>\"", ",", 
        RowBox[{
         RowBox[{"k1", "^", "2"}], "-", 
         RowBox[{"m", "^", "2"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<D2\>\"", ",", 
        RowBox[{
         RowBox[{"k2", "^", "2"}], "-", 
         RowBox[{"m", "^", "2"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<D3\>\"", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k1", "+", "k2"}], ")"}], "^", "2"}], "-", 
         RowBox[{"m", "^", "2"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<D4\>\"", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k1", "-", "p"}], ")"}], "^", "2"}], "-", 
         RowBox[{"m", "^", "2"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<D5\>\"", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k2", "+", "p"}], ")"}], "^", "2"}], "-", 
         RowBox[{"m", "^", "2"}]}]}], "}"}]}], "}"}], ",", 
    RowBox[{"Frame", "->", "All"}]}], "]"}], "\[IndentingNewLine]"}]], "Input",\

 CellChangeTimes->{{3.9300388796149263`*^9, 3.930038887911296*^9}, {
   3.941181883523943*^9, 3.9411819256462717`*^9}, {3.941181988600675*^9, 
   3.941182149921657*^9}, {3.9415307281909122`*^9, 3.9415307287493*^9}, {
   3.985878837646044*^9, 3.985878930114747*^9}, {3.985878969538643*^9, 
   3.985878973039212*^9}, 3.985922172936483*^9},
 CellLabel->
  "In[115]:=",ExpressionUUID->"3fb8fded-fb10-42e0-b50a-18af5959e785"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"D1\"\>", 
     RowBox[{
      SuperscriptBox["k1", "2"], "-", 
      SuperscriptBox["m", "2"]}]},
    {"\<\"D2\"\>", 
     RowBox[{
      SuperscriptBox["k2", "2"], "-", 
      SuperscriptBox["m", "2"]}]},
    {"\<\"D3\"\>", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"k1", "+", "k2"}], ")"}], "2"], "-", 
      SuperscriptBox["m", "2"]}]},
    {"\<\"D4\"\>", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["m", "2"]}], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"k1", "-", "p"}], ")"}], "2"]}]},
    {"\<\"D5\"\>", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["m", "2"]}], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"k2", "+", "p"}], ")"}], "2"]}]}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{
  3.930038888791644*^9, {3.931500644194283*^9, 3.9315006579992943`*^9}, 
   3.931500933208115*^9, 3.941181797799185*^9, 3.941181842695442*^9, 
   3.941181926400532*^9, {3.941182008246127*^9, 3.941182031208994*^9}, {
   3.941182064137413*^9, 3.941182093727605*^9}, {3.941182137003373*^9, 
   3.941182150220687*^9}, 3.941531007454776*^9, 3.941539019383774*^9, 
   3.941539790385983*^9, 3.9415398593870687`*^9, 3.941540021803328*^9, 
   3.9415410478514557`*^9, 3.9417116055676765`*^9, 3.941713656594517*^9, 
   3.9417154209655495`*^9, 3.941740472207348*^9, 3.9417410411071243`*^9, 
   3.9733385224282417`*^9, 3.974530884219068*^9, 3.974531321741379*^9, 
   3.9858788058255873`*^9, 3.985878930476081*^9, 3.985878973896459*^9, {
   3.985880327658873*^9, 3.985880344734585*^9}, 3.98592218384344*^9, 
   3.985924589965231*^9, 3.9859246825988407`*^9},
 CellLabel->
  "Out[115]=",ExpressionUUID->"4f8d8fc9-5720-4ab7-9544-9f9a0550efec"]
}, Open  ]],

Cell["\<\
We have chosen the following set of initial Laporta integrals:\
\>", "Text",
 CellChangeTimes->{{3.930038934394281*^9, 
  3.930038959139154*^9}},ExpressionUUID->"e0975092-fd52-4290-bdf5-\
01d4d70b0dae"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MastersE", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"INT", "[", 
      RowBox[{"\"\<EB\>\"", ",", "2", ",", "24", ",", "2", ",", "0", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "0", ",", "1", ",", "1"}], "}"}]}], "]"}],
      ",", 
     RowBox[{"INT", "[", 
      RowBox[{"\"\<EB\>\"", ",", "3", ",", "28", ",", "3", ",", "0", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "0", ",", "1", ",", "1", ",", "1"}], "}"}]}], "]"}],
      ",", 
     RowBox[{"INT", "[", 
      RowBox[{"\"\<EB\>\"", ",", "3", ",", "26", ",", "3", ",", "0", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "0", ",", "1", ",", "1"}], "}"}]}], "]"}],
      ",", 
     RowBox[{"INT", "[", 
      RowBox[{"\"\<EB\>\"", ",", "3", ",", "14", ",", "3", ",", "0", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "0"}], "}"}]}], "]"}],
      ",", 
     RowBox[{"INT", "[", 
      RowBox[{"\"\<EB\>\"", ",", "3", ",", "14", ",", "4", ",", "0", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "2", ",", "1", ",", "1", ",", "0"}], "}"}]}], "]"}],
      ",", 
     RowBox[{"INT", "[", 
      RowBox[{"\"\<EB\>\"", ",", "4", ",", "30", ",", "4", ",", "0", ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "1", ",", "1", ",", "1", ",", "1"}], "}"}]}], 
      "]"}]}], "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.930038984474817*^9, 3.930039027650254*^9}, 
   3.93036480682533*^9, 3.9411822435018263`*^9, {3.9858789995189734`*^9, 
   3.98587899983947*^9}, 3.985879048792132*^9, {3.9859231250131083`*^9, 
   3.985923182581152*^9}, {3.985923688424261*^9, 3.9859237731737957`*^9}, 
   3.985924686339212*^9},
 CellLabel->
  "In[116]:=",ExpressionUUID->"6359caba-9495-4351-8a8f-df74ecf6d3aa"],

Cell[TextData[{
 "These integrals satisfy a non-\[Epsilon]-factorized set of differential \
equations (here we set m=1 and work in the variable ",
 Cell[BoxData[
  FormBox[
   RowBox[{"z", "=", 
    RowBox[{
     SuperscriptBox["m", "2"], "/", 
     SuperscriptBox["p", "2"]}]}], TraditionalForm]],ExpressionUUID->
  "ebb41e90-0083-40c6-89b8-5986520ba30c"],
 "):"
}], "Text",
 CellChangeTimes->{{3.9300390668668947`*^9, 3.9300390985285873`*^9}, {
  3.93013325519523*^9, 3.930133259417995*^9}, {3.930133318049666*^9, 
  3.930133322785493*^9}, {3.941541543210004*^9, 3.9415415518076267`*^9}, {
  3.9417119862995467`*^9, 3.9417119889723997`*^9}, {3.941740573682519*^9, 
  3.941740573776898*^9}, {3.9858790942366037`*^9, 
  3.985879106969925*^9}},ExpressionUUID->"7c70a023-6b48-44c1-bec2-\
200fcd7828dc"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GMEinitial", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0"},
       {
        FractionBox[
         RowBox[{"2", " ", "\[Epsilon]"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "z"}]}]], "0", 
        FractionBox[
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "z"}], "+", "\[Epsilon]"}], 
         RowBox[{"z", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["z", "2"]}]}]], "0", "0", "0"},
       {"0", "0", "0", 
        FractionBox[
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "\[Epsilon]"}]}], "z"], 
        FractionBox["3", "z"], "0"},
       {
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], 
         RowBox[{"1", "-", 
          RowBox[{"10", " ", "z"}], "+", 
          RowBox[{"9", " ", 
           SuperscriptBox["z", "2"]}]}]], "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"9", " ", "z"}]}], ")"}]}]]}], 
        FractionBox[
         RowBox[{"1", "+", "\[Epsilon]", "+", 
          RowBox[{"10", " ", "z", " ", "\[Epsilon]"}], "-", 
          RowBox[{"9", " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}]}]}], 
         RowBox[{"z", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"10", " ", "z"}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["z", "2"]}]}], ")"}]}]], "0"},
       {"0", 
        FractionBox["\[Epsilon]", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "z"}]}]], "0", 
        FractionBox[
         RowBox[{"1", "+", 
          RowBox[{"3", " ", "\[Epsilon]"}]}], 
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "z"}]}]], 
        FractionBox["5", 
         RowBox[{"1", "-", 
          RowBox[{"4", " ", "z"}]}]], 
        FractionBox[
         RowBox[{"1", "-", 
          RowBox[{"2", " ", "z"}], "+", "\[Epsilon]"}], 
         RowBox[{"z", "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["z", "2"]}]}]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.930039100508778*^9, 3.930039103883814*^9}, {
   3.930039545424268*^9, 3.930039574996877*^9}, {3.930039650119337*^9, 
   3.930039671067485*^9}, {3.9300398533935747`*^9, 3.9300398677221613`*^9}, 
   3.9300400256719637`*^9, {3.9315006668278522`*^9, 3.931500678337392*^9}, {
   3.985879134654107*^9, 3.98587914071377*^9}, {3.9859232406775723`*^9, 
   3.985923241462603*^9}, 3.98592469604634*^9},
 CellLabel->
  "In[117]:=",ExpressionUUID->"60d0f58d-5d99-4170-bf2f-60baf730ccd9"],

Cell["\<\
The rotation starting from the above initial basis to the \
\[Epsilon]-factorized one is given by:\
\>", "Text",
 CellChangeTimes->{{3.930039712892751*^9, 3.93003971355154*^9}, {
   3.930040065453668*^9, 3.93004009611522*^9}, {3.9417405980803022`*^9, 
   3.94174059984877*^9}, 
   3.9417406307188396`*^9},ExpressionUUID->"cb5637c4-e25d-458f-aac2-\
caa9cc272061"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"RotECan", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"\[Epsilon]", "0", "0", "0", "0", "0"},
       {"0", "\[Epsilon]", "0", "0", "0", "0"},
       {"0", "0", 
        FractionBox[
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"R1", "[", "z", "]"}]}], "z"], "0", "0", "0"},
       {"0", "0", "0", 
        FractionBox["\[Epsilon]", 
         RowBox[{"\[Omega]02LSun", "[", "z", "]"}]], "0", "0"},
       {"0", "0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", "\[Epsilon]", "-", 
             RowBox[{"10", " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"5", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"\[Omega]02LSun", "[", "z", "]"}]}], "-", 
          RowBox[{"2", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"10", " ", "z"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["z", "2"]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[Omega]02LSun", "\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "2"]}]], 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"10", " ", "z"}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["z", "2"]}]}], ")"}], " ", 
          RowBox[{"\[Omega]02LSun", "[", "z", "]"}]}], 
         SuperscriptBox["z", "2"]], "0"},
       {"0", "0", "0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"5", " ", "\[Epsilon]"}], 
           RowBox[{"3", " ", 
            RowBox[{"R1", "[", "z", "]"}]}]]}], "+", 
         FractionBox[
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"G", "[", "z", "]"}]}], 
          RowBox[{"\[Omega]02LSun", "[", "z", "]"}]]}], "0", 
        FractionBox[
         RowBox[{"\[Epsilon]", " ", 
          RowBox[{"R1", "[", "z", "]"}]}], "z"]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RotECanInverse", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "%", "]"}], "//", "Simplify"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.93004009755479*^9, 3.930040134215439*^9}, 
   3.931500879150245*^9, {3.9415393905771112`*^9, 3.941539404453191*^9}, {
   3.9415394435415163`*^9, 3.941539470839788*^9}, {3.941539869322688*^9, 
   3.941539873616983*^9}, {3.985879247323339*^9, 3.985879252557829*^9}, {
   3.985879602378293*^9, 3.985879619550692*^9}, {3.985880100392405*^9, 
   3.985880101226973*^9}, {3.985923283983531*^9, 3.98592332717211*^9}, 
   3.9859234479793177`*^9, 3.9859247155772457`*^9, 3.985924878892622*^9, {
   3.985924970397498*^9, 3.985925007368828*^9}},
 CellLabel->
  "In[160]:=",ExpressionUUID->"36eeffb2-2a71-48bd-92af-4d59d532d864"],

Cell["The necessary functions with their relations are given by:", "Text",
 CellChangeTimes->{{3.985879266914029*^9, 
  3.985879288357403*^9}},ExpressionUUID->"2cfc6602-9278-4e28-9d5d-\
0c6e893b6793"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{"R1", "[", "z", "]"}], "\[Rule]", 
    SqrtBox[
     RowBox[{"1", "-", 
      RowBox[{"4", "z"}]}]]}], "}"}], 
  RowBox[{"(*", "Root", "*)"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RelPFSunset", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Omega]02LSun", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "z", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"3", " ", "z"}]}], ")"}], " ", 
         RowBox[{"\[Omega]02LSun", "[", "z", "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"9", " ", "z"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"3", " ", "z"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", "z"}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["\[Omega]02LSun", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"9", " ", "z"}]}], ")"}]}]]}]}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "Elliptic", " ", "sunset", " ", "periods", " ", "and", " ", "their", " ", 
    "PF", " ", 
    RowBox[{"relation", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RelNew", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox["G", "\[Prime]",
        MultilineFunction->None], "[", "z", "]"}], "\[Rule]", 
      FractionBox[
       RowBox[{"2", " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", "z"}], ")"}], " ", 
        RowBox[{"R1", "[", "z", "]"}], " ", 
        RowBox[{"\[Omega]02LSun", "[", "z", "]"}]}], 
       RowBox[{"3", " ", "z", " ", 
        SuperscriptBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", "z"}]}], ")"}], " "}], "2"]}]]}], "}"}]}], 
   ";"}], 
  RowBox[{"(*", 
   RowBox[{"G", "-", 
    RowBox[{
    "function", " ", "needed", " ", "to", " ", "obtain", " ", "the", " ", 
     "canonical", " ", "differential", " ", 
     RowBox[{"equations", "."}]}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.985879334025741*^9, 3.9858794605674067`*^9}, {
   3.985880113450594*^9, 3.985880126089093*^9}, {3.985880210256714*^9, 
   3.985880251163163*^9}, {3.985923353674675*^9, 3.985923405800639*^9}, 
   3.9859234430972767`*^9, {3.9859247514664183`*^9, 3.985924824515024*^9}, 
   3.9859249568986797`*^9, 3.9859250231191797`*^9},
 CellLabel->
  "In[169]:=",ExpressionUUID->"ec999856-eb5c-46c0-8ff0-4ccf13f9d4a8"],

Cell["Rotation to canonical form:", "Text",
 CellChangeTimes->{{3.9858795503335037`*^9, 3.985879554101446*^9}, {
  3.985923455493864*^9, 
  3.9859234561827183`*^9}},ExpressionUUID->"de86f2d7-64b9-4062-bb60-\
78b644c5dd73"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"GMECan", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"RotECan", ".", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"GMEinitial", ".", "RotECanInverse"}], "-", 
            RowBox[{"D", "[", 
             RowBox[{"RotECanInverse", ",", "z"}], "]"}]}], ")"}]}], "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{
            SuperscriptBox["R1", "\[Prime]",
             MultilineFunction->None], "[", "z", "]"}], "\[Rule]", 
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"R1", "[", "z", "]"}]}], 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "z"}]}]]}], "}"}]}], "/.", "RelPFSunset"}], "/.",
        "RelNew"}], "//", "Factor"}], "//", 
     RowBox[{
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", 
           RowBox[{"G", "[", "z", "]"}], ",", 
           RowBox[{"\[Omega]02LSun", "[", "z", "]"}], ",", 
           RowBox[{"R1", "[", "z", "]"}]}], "}"}], ",", "Factor"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"1", "/", 
          RowBox[{"R1", "[", "z", "]"}]}], " ", "->", 
         RowBox[{
          RowBox[{"R1", "[", "z", "]"}], "/", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"4", "z"}]}], ")"}]}]}], "}"}]}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", 
         RowBox[{"G", "[", "z", "]"}], ",", 
         RowBox[{"\[Omega]02LSun", "[", "z", "]"}], ",", 
         RowBox[{"R1", "[", "z", "]"}]}], "}"}], ",", "Factor"}], "]"}], 
     "&"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"FreeQ", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"%", "/", "\[Epsilon]"}], "//", "Expand"}], ",", "\[Epsilon]", ",",
    "\[Infinity]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"GMECan", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "Variables"}]}], "Input",
 CellChangeTimes->{{3.985879577350728*^9, 3.9858796679575043`*^9}, {
   3.985879768333317*^9, 3.985879948523093*^9}, {3.9858799801500177`*^9, 
   3.985879984483705*^9}, {3.985880018147853*^9, 3.985880061372787*^9}, {
   3.9858801290122147`*^9, 3.985880161102441*^9}, {3.9859233930420027`*^9, 
   3.985923490959592*^9}, {3.9859248363116627`*^9, 3.985924904908564*^9}, 
   3.98592493693521*^9, {3.985925010177288*^9, 3.9859250102803583`*^9}, {
   3.9859250490101547`*^9, 3.9859250737101097`*^9}},
 CellLabel->
  "In[196]:=",ExpressionUUID->"b0ed9f48-8894-4338-99ea-77a29c3505a1"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.985879669460176*^9, {3.985879770923133*^9, 3.985879829973588*^9}, {
   3.985879866353429*^9, 3.9858799098066874`*^9}, 3.985879949935485*^9, 
   3.985879985690346*^9, {3.98588003625194*^9, 3.985880063208905*^9}, {
   3.9858801632921047`*^9, 3.9858801871045637`*^9}, 3.985880352100975*^9, 
   3.9859234119872837`*^9, {3.985923466881483*^9, 3.985923491688079*^9}, 
   3.9859249076664047`*^9, {3.985924937866733*^9, 3.985925074091384*^9}, 
   3.985925113917108*^9},
 CellLabel->
  "Out[197]=",ExpressionUUID->"6ab27643-64ad-430e-a63a-d66a9d1800aa"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0"},
     {
      FractionBox[
       RowBox[{"2", " ", "\[Epsilon]", " ", 
        RowBox[{"R1", "[", "z", "]"}]}], 
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "z"}]}], ")"}]}]], "0", 
      RowBox[{"-", 
       FractionBox["\[Epsilon]", 
        RowBox[{"z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", "z"}]}], ")"}]}]]}], "0", "0", "0"},
     {"0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"10", " ", "z"}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["z", "2"]}]}], ")"}], " ", "\[Epsilon]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"9", " ", "z"}]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{"z", " ", "\[Epsilon]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"9", " ", "z"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Omega]02LSun", "[", "z", "]"}], "2"]}]], "0"},
     {
      FractionBox[
       RowBox[{"6", " ", "\[Epsilon]", " ", 
        RowBox[{"\[Omega]02LSun", "[", "z", "]"}]}], 
       SuperscriptBox["z", "2"]], "0", "0", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", "z"}]}], ")"}], "4"], " ", "\[Epsilon]", " ", 
        SuperscriptBox[
         RowBox[{"\[Omega]02LSun", "[", "z", "]"}], "2"]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
        SuperscriptBox["z", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"9", " ", "z"}]}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"10", " ", "z"}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["z", "2"]}]}], ")"}], " ", "\[Epsilon]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"9", " ", "z"}]}], ")"}]}]]}], "0"},
     {"0", 
      FractionBox[
       RowBox[{"\[Epsilon]", " ", 
        RowBox[{"R1", "[", "z", "]"}]}], 
       RowBox[{"z", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "z"}]}], ")"}]}]], "0", 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"2", " ", "z"}], "+", 
              RowBox[{"13", " ", 
               SuperscriptBox["z", "2"]}], "+", 
              RowBox[{"36", " ", 
               SuperscriptBox["z", "3"]}]}], ")"}], " ", 
            RowBox[{"G", "[", "z", "]"}]}], 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", "z"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"9", " ", "z"}]}], ")"}]}]]}], "+", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "z"}], ")"}], " ", 
           RowBox[{"R1", "[", "z", "]"}], " ", 
           RowBox[{"\[Omega]02LSun", "[", "z", "]"}]}], 
          RowBox[{"3", " ", "z", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", "z"}]}], ")"}], "2"]}]]}], ")"}]}], 
      FractionBox[
       RowBox[{"z", " ", "\[Epsilon]", " ", 
        RowBox[{"G", "[", "z", "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"9", " ", "z"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Omega]02LSun", "[", "z", "]"}], "2"]}]], 
      RowBox[{"-", 
       FractionBox["\[Epsilon]", 
        RowBox[{"z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", "z"}]}], ")"}]}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.985879669460176*^9, {3.985879770923133*^9, 3.985879829973588*^9}, {
   3.985879866353429*^9, 3.9858799098066874`*^9}, 3.985879949935485*^9, 
   3.985879985690346*^9, {3.98588003625194*^9, 3.985880063208905*^9}, {
   3.9858801632921047`*^9, 3.9858801871045637`*^9}, 3.985880352100975*^9, 
   3.9859234119872837`*^9, {3.985923466881483*^9, 3.985923491688079*^9}, 
   3.9859249076664047`*^9, {3.985924937866733*^9, 3.985925074091384*^9}, 
   3.985925113918673*^9},
 CellLabel->
  "Out[198]//MatrixForm=",ExpressionUUID->"ab8ec336-5718-4af0-9077-\
d0bb3be00452"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"z", ",", "\[Epsilon]", ",", 
   RowBox[{"G", "[", "z", "]"}], ",", 
   RowBox[{"R1", "[", "z", "]"}], ",", 
   RowBox[{"\[Omega]02LSun", "[", "z", "]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.985879669460176*^9, {3.985879770923133*^9, 3.985879829973588*^9}, {
   3.985879866353429*^9, 3.9858799098066874`*^9}, 3.985879949935485*^9, 
   3.985879985690346*^9, {3.98588003625194*^9, 3.985880063208905*^9}, {
   3.9858801632921047`*^9, 3.9858801871045637`*^9}, 3.985880352100975*^9, 
   3.9859234119872837`*^9, {3.985923466881483*^9, 3.985923491688079*^9}, 
   3.9859249076664047`*^9, {3.985924937866733*^9, 3.985925074091384*^9}, 
   3.9859251139199743`*^9},
 CellLabel->
  "Out[199]=",ExpressionUUID->"8d24a3e2-6fd4-4544-ac27-da8d66c446d5"]
}, Open  ]]
}, Closed]]
}, Open  ]],

Cell[CellGroupData[{

Cell["3-loop double Eyeball Family", "Chapter",
 CellChangeTimes->{{3.9858787284136457`*^9, 3.985878737959564*^9}, {
  3.985922072655425*^9, 3.985922079716137*^9}, {3.9859245814245777`*^9, 
  3.9859245831548862`*^9}},ExpressionUUID->"8ccddd3b-f4b9-4b44-ab1e-\
553cd9bc69e6"],

Cell[CellGroupData[{

Cell["Master integrals and canonical basis", "Section",
 CellChangeTimes->{{3.941712683831617*^9, 
  3.941712701858547*^9}},ExpressionUUID->"a0073029-cebd-4318-b4f2-\
75ff4bd9931b"],

Cell["\<\
Here we state the full definition of the Double Eyeball (DE) family:\
\>", "Text",
 CellChangeTimes->{{3.930038789954385*^9, 3.930038806041089*^9}, {
  3.93003890689399*^9, 3.930038907586364*^9}, {3.9411817903942757`*^9, 
  3.941181793330884*^9}, {3.985878776746969*^9, 3.985878802842236*^9}, {
  3.985879151747511*^9, 
  3.9858791527150373`*^9}},ExpressionUUID->"2997a263-a9c2-49be-82a3-\
57b1466bcff7"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Grid", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\"\<D1\>\"", ",", 
        RowBox[{
         RowBox[{"k1", "^", "2"}], "-", 
         RowBox[{"m", "^", "2"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<D2\>\"", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k1", "+", "k2"}], ")"}], "^", "2"}], "-", 
         RowBox[{"m", "^", "2"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<D3\>\"", ",", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"k2", "+", "k3"}], ")"}], "^", "2"}], "-", 
         RowBox[{"m", "^", "2"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<D4\>\"", ",", 
        RowBox[{"HoldForm", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"k3", "-", "p"}], ")"}], "^", "2"}], "-", 
          RowBox[{"m", "^", "2"}]}], "]"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<D5\>\"", ",", 
        RowBox[{
         RowBox[{"k2", "^", "2"}], "-", 
         RowBox[{"m", "^", "2"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<D6\>\"", ",", 
        RowBox[{"k3", "^", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<D7\>\"", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", "-", "p"}], ")"}], "^", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<D8\>\"", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k2", "-", "p"}], ")"}], "^", "2"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"\"\<D9\>\"", ",", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"k1", "+", "k3"}], ")"}], "^", "2"}]}], "}"}]}], "}"}], ",", 
    RowBox[{"Frame", "->", "All"}]}], "]"}], "\[IndentingNewLine]"}]], "Input",\

 CellChangeTimes->{{3.9300388796149263`*^9, 3.930038887911296*^9}, {
  3.941181883523943*^9, 3.9411819256462717`*^9}, {3.941181988600675*^9, 
  3.941182149921657*^9}, {3.9415307281909122`*^9, 3.9415307287493*^9}, {
  3.985878837646044*^9, 3.985878930114747*^9}, {3.985878969538643*^9, 
  3.985878973039212*^9}},
 CellLabel->
  "In[200]:=",ExpressionUUID->"7c888296-2f78-4cd8-ab02-15c4758d6d3d"],

Cell[BoxData[
 TagBox[GridBox[{
    {"\<\"D1\"\>", 
     RowBox[{
      SuperscriptBox["k1", "2"], "-", 
      SuperscriptBox["m", "2"]}]},
    {"\<\"D2\"\>", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"k1", "+", "k2"}], ")"}], "2"], "-", 
      SuperscriptBox["m", "2"]}]},
    {"\<\"D3\"\>", 
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"k2", "+", "k3"}], ")"}], "2"], "-", 
      SuperscriptBox["m", "2"]}]},
    {"\<\"D4\"\>", 
     TagBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"k3", "-", "p"}], ")"}], "2"], "-", 
       SuperscriptBox["m", "2"]}],
      HoldForm]},
    {"\<\"D5\"\>", 
     RowBox[{
      SuperscriptBox["k2", "2"], "-", 
      SuperscriptBox["m", "2"]}]},
    {"\<\"D6\"\>", 
     SuperscriptBox["k3", "2"]},
    {"\<\"D7\"\>", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"k1", "-", "p"}], ")"}], "2"]},
    {"\<\"D8\"\>", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"k2", "-", "p"}], ")"}], "2"]},
    {"\<\"D9\"\>", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"k1", "+", "k3"}], ")"}], "2"]}
   },
   AutoDelete->False,
   GridBoxFrame->{"Columns" -> {{True}}, "Rows" -> {{True}}},
   GridBoxItemSize->{"Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}],
  "Grid"]], "Output",
 CellChangeTimes->{
  3.930038888791644*^9, {3.931500644194283*^9, 3.9315006579992943`*^9}, 
   3.931500933208115*^9, 3.941181797799185*^9, 3.941181842695442*^9, 
   3.941181926400532*^9, {3.941182008246127*^9, 3.941182031208994*^9}, {
   3.941182064137413*^9, 3.941182093727605*^9}, {3.941182137003373*^9, 
   3.941182150220687*^9}, 3.941531007454776*^9, 3.941539019383774*^9, 
   3.941539790385983*^9, 3.9415398593870687`*^9, 3.941540021803328*^9, 
   3.9415410478514557`*^9, 3.9417116055676765`*^9, 3.941713656594517*^9, 
   3.9417154209655495`*^9, 3.941740472207348*^9, 3.9417410411071243`*^9, 
   3.9733385224282417`*^9, 3.974530884219068*^9, 3.974531321741379*^9, 
   3.9858788058255873`*^9, 3.985878930476081*^9, 3.985878973896459*^9, {
   3.985880327658873*^9, 3.985880344734585*^9}, 3.985925123329946*^9},
 CellLabel->
  "Out[200]=",ExpressionUUID->"b6074840-e22b-49b0-ae09-43a27fec218b"]
}, Open  ]],

Cell["\<\
We have chosen the following set of initial Laporta integrals:\
\>", "Text",
 CellChangeTimes->{{3.930038934394281*^9, 
  3.930038959139154*^9}},ExpressionUUID->"afc0a5d9-9c31-485a-b8ba-\
b996bd6a72f4"],

Cell[BoxData[
 RowBox[{
  RowBox[{"MastersDE", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"INT", "[", 
      RowBox[{"\"\<DE\>\"", ",", "3", ",", "7", ",", "3", ",", "0", ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0"}], "}"}]}], "]"}], ",", 
     RowBox[{"INT", "[", 
      RowBox[{"\"\<DE\>\"", ",", "4", ",", "27", ",", "4", ",", "0", ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "0", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
         "0", ",", "0"}], "}"}]}], "]"}], ",", 
     RowBox[{"INT", "[", 
      RowBox[{"\"\<DE\>\"", ",", "4", ",", "29", ",", "4", ",", "0", ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "0", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
         "0", ",", "0"}], "}"}]}], "]"}], ",", 
     RowBox[{"INT", "[", 
      RowBox[{"\"\<DE\>\"", ",", "4", ",", "29", ",", "5", ",", "0", ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "0", ",", "2", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
         "0", ",", "0"}], "}"}]}], "]"}], ",", 
     RowBox[{"INT", "[", 
      RowBox[{"\"\<DE\>\"", ",", "4", ",", "15", ",", "4", ",", "0", ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0"}], "}"}]}], "]"}], ",", 
     RowBox[{"INT", "[", 
      RowBox[{"\"\<DE\>\"", ",", "4", ",", "15", ",", "5", ",", "0", ",", 
       RowBox[{"{", 
        RowBox[{
        "2", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0"}], "}"}]}], "]"}], ",", 
     RowBox[{"INT", "[", 
      RowBox[{"\"\<DE\>\"", ",", "4", ",", "15", ",", "6", ",", "0", ",", 
       RowBox[{"{", 
        RowBox[{
        "3", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", "0", ",", 
         "0", ",", "0"}], "}"}]}], "]"}], ",", 
     RowBox[{"INT", "[", 
      RowBox[{"\"\<DE\>\"", ",", "5", ",", "31", ",", "5", ",", "0", ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "1", ",", "1", ",", "1", ",", "0", ",", "0", ",", 
         "0", ",", "0"}], "}"}]}], "]"}], ",", 
     RowBox[{"INT", "[", 
      RowBox[{"\"\<DE\>\"", ",", "5", ",", "31", ",", "6", ",", "0", ",", 
       RowBox[{"{", 
        RowBox[{
        "1", ",", "1", ",", "1", ",", "1", ",", "2", ",", "0", ",", "0", ",", 
         "0", ",", "0"}], "}"}]}], "]"}], ",", 
     RowBox[{"INT", "[", 
      RowBox[{"\"\<DE\>\"", ",", "5", ",", "31", ",", "5", ",", "1", ",", 
       RowBox[{"{", 
        RowBox[{"1", ",", "1", ",", "1", ",", "1", ",", "1", ",", 
         RowBox[{"-", "1"}], ",", "0", ",", "0", ",", "0"}], "}"}]}], "]"}]}],
     "}"}]}], ";"}]], "Input",
 CellChangeTimes->{{3.930038984474817*^9, 3.930039027650254*^9}, 
   3.93036480682533*^9, 3.9411822435018263`*^9, {3.9858789995189734`*^9, 
   3.98587899983947*^9}, 3.985879048792132*^9},
 CellLabel->
  "In[201]:=",ExpressionUUID->"2155466f-c55e-4436-a582-e8eb4a99aec7"],

Cell[TextData[{
 "These integrals satisfy a non-\[Epsilon]-factorized set of differential \
equations (here we set m=1 and work in the variable ",
 Cell[BoxData[
  FormBox[
   RowBox[{"z", "=", 
    RowBox[{
     SuperscriptBox["m", "2"], "/", 
     SuperscriptBox["p", "2"]}]}], TraditionalForm]],ExpressionUUID->
  "ba7e726c-f272-48e5-831c-799652ca8f40"],
 "):"
}], "Text",
 CellChangeTimes->{{3.9300390668668947`*^9, 3.9300390985285873`*^9}, {
  3.93013325519523*^9, 3.930133259417995*^9}, {3.930133318049666*^9, 
  3.930133322785493*^9}, {3.941541543210004*^9, 3.9415415518076267`*^9}, {
  3.9417119862995467`*^9, 3.9417119889723997`*^9}, {3.941740573682519*^9, 
  3.941740573776898*^9}, {3.9858790942366037`*^9, 
  3.985879106969925*^9}},ExpressionUUID->"95d27c0e-a889-4e6b-a9ab-\
91b3459cbf9c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"GMDEinitial", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", 
        RowBox[{
         FractionBox["1", "z"], "+", 
         FractionBox[
          RowBox[{"2", " ", "\[Epsilon]"}], "z"]}], 
        FractionBox["3", "z"], "0", "0", "0", "0", "0", "0"},
       {
        FractionBox[
         RowBox[{"2", " ", 
          SuperscriptBox["\[Epsilon]", "2"]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"9", " ", "z"}]}], ")"}]}]], "0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"3", " ", "z"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"9", " ", "z"}]}], ")"}]}]]}], "-", 
         FractionBox[
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", "z"}]}], ")"}], " ", "\[Epsilon]"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"9", " ", "z"}]}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", "z"}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "2"]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"9", " ", "z"}]}], ")"}]}]]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"3", " ", "z"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "z"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"9", " ", "z"}]}], ")"}]}]]}], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"10", " ", "z"}], "+", 
             RowBox[{"27", " ", 
              SuperscriptBox["z", "2"]}]}], ")"}], " ", "\[Epsilon]"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"9", " ", "z"}]}], ")"}]}]]}], "0", "0", "0", "0", "0", 
        "0"},
       {"0", "0", "0", "0", 
        RowBox[{
         FractionBox["1", "z"], "+", 
         FractionBox[
          RowBox[{"3", " ", "\[Epsilon]"}], "z"]}], 
        FractionBox["4", "z"], "0", "0", "0", "0"},
       {"0", "0", "0", "0", 
        RowBox[{
         RowBox[{"-", 
          FractionBox["1", 
           RowBox[{"4", " ", "z"}]]}], "-", 
         FractionBox[
          RowBox[{"7", " ", "\[Epsilon]"}], 
          RowBox[{"4", " ", "z"}]], "-", 
         FractionBox[
          RowBox[{"3", " ", 
           SuperscriptBox["\[Epsilon]", "2"]}], "z"]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", "z"}]}], 
           RowBox[{"4", " ", 
            SuperscriptBox["z", "2"]}]]}], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"16", " ", "z"}]}], ")"}], " ", "\[Epsilon]"}], 
          RowBox[{"4", " ", 
           SuperscriptBox["z", "2"]}]]}], 
        FractionBox["1", 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "2"]}]], "0", "0", "0"},
       {
        RowBox[{"-", 
         FractionBox[
          RowBox[{"12", " ", "z", " ", 
           SuperscriptBox["\[Epsilon]", "3"]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"16", " ", "z"}]}], ")"}]}]]}], "0", "0", "0", 
        RowBox[{
         FractionBox[
          RowBox[{"1", "-", 
           RowBox[{"28", " ", "z"}], "+", 
           RowBox[{"120", " ", 
            SuperscriptBox["z", "2"]}]}], 
          RowBox[{"8", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"16", " ", "z"}]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"29", " ", "z"}], "+", 
             RowBox[{"127", " ", 
              SuperscriptBox["z", "2"]}]}], ")"}], " ", "\[Epsilon]"}], 
          RowBox[{"z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"16", " ", "z"}]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"19", "-", 
             RowBox[{"588", " ", "z"}], "+", 
             RowBox[{"2672", " ", 
              SuperscriptBox["z", "2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "2"]}], 
          RowBox[{"8", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"16", " ", "z"}]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"36", " ", "z"}], "+", 
             RowBox[{"176", " ", 
              SuperscriptBox["z", "2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "3"]}], 
          RowBox[{"2", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"16", " ", "z"}]}], ")"}]}]]}], 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"40", " ", "z"}], "-", 
           RowBox[{"392", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"800", " ", 
            SuperscriptBox["z", "3"]}]}], 
          RowBox[{"8", " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"16", " ", "z"}]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"52", " ", "z"}], "-", 
             RowBox[{"644", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"1616", " ", 
              SuperscriptBox["z", "3"]}]}], ")"}], " ", "\[Epsilon]"}], 
          RowBox[{"4", " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"16", " ", "z"}]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"60", " ", "z"}], "+", 
             RowBox[{"752", " ", 
              SuperscriptBox["z", "2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "2"]}], 
          RowBox[{"8", " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"16", " ", "z"}]}], ")"}]}]]}], 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"36", " ", "z"}], "-", 
           RowBox[{"264", " ", 
            SuperscriptBox["z", "2"]}], "+", 
           RowBox[{"256", " ", 
            SuperscriptBox["z", "3"]}]}], 
          RowBox[{"4", " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"16", " ", "z"}]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"48", " ", "z"}], "-", 
             RowBox[{"384", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"256", " ", 
              SuperscriptBox["z", "3"]}]}], ")"}], " ", "\[Epsilon]"}], 
          RowBox[{"4", " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"16", " ", "z"}]}], ")"}]}]]}], "0", "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", " ", "\[Epsilon]"}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}]]}], 
        FractionBox[
         RowBox[{"2", " ", "\[Epsilon]"}], "z"], "0", 
        RowBox[{
         FractionBox["2", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}]], "+", 
         FractionBox[
          RowBox[{"6", " ", "\[Epsilon]"}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}]]}], 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"6", " ", "z"}]}], ")"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]], "0", 
        RowBox[{
         FractionBox["2", "z"], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"3", "+", 
             RowBox[{"5", " ", "z"}]}], ")"}], " ", "\[Epsilon]"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]]}], 
        FractionBox["3", "z"], 
        FractionBox[
         RowBox[{"6", " ", "\[Epsilon]"}], 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}]]},
       {"0", 
        RowBox[{
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"18", " ", "z"}]}], ")"}], " ", "\[Epsilon]"}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"9", " ", "z"}]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"5", "+", 
             RowBox[{"9", " ", "z"}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "2"]}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"9", " ", "z"}]}], ")"}]}]]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"20", " ", "z"}], "+", 
              RowBox[{"27", " ", 
               SuperscriptBox["z", "2"]}]}], ")"}], " ", "\[Epsilon]"}], 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"9", " ", "z"}]}], ")"}]}]]}], "-", 
         FractionBox[
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "5"}], "+", 
             RowBox[{"9", " ", "z"}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "2"]}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"9", " ", "z"}]}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", "\[Epsilon]"}], "z"]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"10", " ", "z"}], "+", 
            RowBox[{"54", " ", 
             SuperscriptBox["z", "2"]}]}], 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"9", " ", "z"}]}], ")"}]}]]}], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "7"}], "+", 
             RowBox[{"90", " ", "z"}], "+", 
             RowBox[{"126", " ", 
              SuperscriptBox["z", "2"]}]}], ")"}], " ", "\[Epsilon]"}], 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"9", " ", "z"}]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"15", " ", "z"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["z", "2"]}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "2"]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"9", " ", "z"}]}], ")"}]}]]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"1", "-", 
            RowBox[{"24", " ", "z"}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["z", "2"]}], "+", 
            RowBox[{"360", " ", 
             SuperscriptBox["z", "3"]}]}], 
           RowBox[{"6", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"9", " ", "z"}]}], ")"}]}]]}], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"44", " ", "z"}], "+", 
             RowBox[{"304", " ", 
              SuperscriptBox["z", "2"]}]}], ")"}], " ", "\[Epsilon]"}], 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"9", " ", "z"}]}], ")"}]}]]}], 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"16", " ", "z"}]}], ")"}]}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"9", " ", "z"}]}], ")"}]}]]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"1", "-", 
            RowBox[{"23", " ", "z"}], "+", 
            RowBox[{"36", " ", 
             SuperscriptBox["z", "2"]}]}], 
           RowBox[{"3", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"9", " ", "z"}]}], ")"}]}]]}], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"45", " ", "z"}], "+", 
             RowBox[{"54", " ", 
              SuperscriptBox["z", "2"]}]}], ")"}], " ", "\[Epsilon]"}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"9", " ", "z"}]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"9", " ", "z"}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "2"]}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"9", " ", "z"}]}], ")"}]}]]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "5"}], "+", 
              RowBox[{"9", " ", "z"}]}], ")"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"9", " ", "z"}]}], ")"}]}]]}], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "z"}]}], ")"}], " ", "\[Epsilon]"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"9", " ", "z"}]}], ")"}]}]]}], 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"18", " ", "z"}]}], ")"}], " ", "\[Epsilon]"}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"9", " ", "z"}]}], ")"}]}]]}], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"9", " ", "z"}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "2"]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"9", " ", "z"}]}], ")"}]}]]}]},
       {"0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "z"}]}], ")"}], " ", "\[Epsilon]"}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]]}], 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"3", " ", "z"}]}], ")"}], " ", "\[Epsilon]"}], 
         RowBox[{"3", " ", 
          SuperscriptBox["z", "2"]}]], "0", 
        RowBox[{
         FractionBox["2", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}]], "+", 
         FractionBox[
          RowBox[{"6", " ", "\[Epsilon]"}], 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}]]}], 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "-", 
            RowBox[{"2", " ", "z"}], "+", 
            RowBox[{"18", " ", 
             SuperscriptBox["z", "2"]}]}], ")"}]}], 
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
          SuperscriptBox["z", "2"]}]], "0", 
        RowBox[{
         FractionBox[
          RowBox[{"1", "+", 
           RowBox[{"6", " ", "z"}]}], 
          RowBox[{"3", " ", 
           SuperscriptBox["z", "2"]}]], "-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"2", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "z"}]}], ")"}], " ", "\[Epsilon]"}], 
          RowBox[{"3", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
           SuperscriptBox["z", "2"]}]]}], 
        FractionBox[
         RowBox[{"1", "+", 
          RowBox[{"3", " ", "z"}]}], 
         SuperscriptBox["z", "2"]], 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"5", " ", "z"}]}], ")"}], " ", "\[Epsilon]"}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]]}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}]], "Input",
 CellChangeTimes->{{3.930039100508778*^9, 3.930039103883814*^9}, {
   3.930039545424268*^9, 3.930039574996877*^9}, {3.930039650119337*^9, 
   3.930039671067485*^9}, {3.9300398533935747`*^9, 3.9300398677221613`*^9}, 
   3.9300400256719637`*^9, {3.9315006668278522`*^9, 3.931500678337392*^9}, {
   3.985879134654107*^9, 3.98587914071377*^9}},
 CellLabel->
  "In[202]:=",ExpressionUUID->"5fa76612-8c56-40af-a08a-0323a7cc7cce"],

Cell["\<\
The rotation starting from the above initial basis to the \
\[Epsilon]-factorized one is given by:\
\>", "Text",
 CellChangeTimes->{{3.930039712892751*^9, 3.93003971355154*^9}, {
   3.930040065453668*^9, 3.93004009611522*^9}, {3.9417405980803022`*^9, 
   3.94174059984877*^9}, 
   3.9417406307188396`*^9},ExpressionUUID->"7ec59df0-bb4b-499c-bba1-\
d74447cec7fa"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"RotDECan", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "1", "0", "0", "0", "0", "0", "0", "0", "0"},
       {"0", "0", 
        FractionBox["1", 
         RowBox[{"\[Omega]02LSun", "[", "z", "]"}]], "0", "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"2", "+", "\[Epsilon]", "-", 
             RowBox[{"10", " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"5", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"\[Omega]02LSun", "[", "z", "]"}]}], "-", 
          RowBox[{"2", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"10", " ", "z"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["z", "2"]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[Omega]02LSun", "\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "2"], " ", "\[Epsilon]"}]], 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"9", " ", "z"}]}], ")"}], " ", 
          RowBox[{"\[Omega]02LSun", "[", "z", "]"}]}], 
         RowBox[{
          SuperscriptBox["z", "2"], " ", "\[Epsilon]"}]], "0", "0", "0", "0", 
        "0", "0"},
       {"0", "0", "0", "0", 
        FractionBox["1", 
         RowBox[{"\[Omega]03LBan", "[", "z", "]"}]], "0", "0", "0", "0", 
        "0"},
       {"0", "0", "0", "0", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"16", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}]}], 
          RowBox[{"z", " ", "\[Epsilon]", " ", 
           RowBox[{"R1", "[", "z", "]"}], " ", 
           RowBox[{"R2", "[", "z", "]"}]}]], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"10", " ", "z"}]}], ")"}], " ", 
           RowBox[{"R1", "[", "z", "]"}], " ", 
           RowBox[{"R2", "[", "z", "]"}]}], 
          RowBox[{"z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"16", " ", "z"}]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{"GG2", "[", "z", "]"}], 
          RowBox[{"\[Omega]03LBan", "[", "z", "]"}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"16", " ", "z"}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[Omega]03LBan", "\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}], 
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"R1", "[", "z", "]"}], " ", 
           RowBox[{"R2", "[", "z", "]"}], " ", 
           RowBox[{"\[Omega]03LBan", "[", "z", "]"}]}]]}], 
        FractionBox[
         RowBox[{"4", "-", 
          RowBox[{"80", " ", "z"}], "+", 
          RowBox[{"256", " ", 
           SuperscriptBox["z", "2"]}]}], 
         RowBox[{"z", " ", "\[Epsilon]", " ", 
          RowBox[{"R1", "[", "z", "]"}], " ", 
          RowBox[{"R2", "[", "z", "]"}]}]], "0", "0", "0", "0"},
       {"0", "0", "0", "0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", 
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"20", " ", "z"}], "+", 
              RowBox[{"64", " ", 
               SuperscriptBox["z", "2"]}]}], ")"}], " ", "\[Epsilon]", " ", 
            RowBox[{"GG1", "[", "z", "]"}], " ", 
            RowBox[{"R1", "[", "z", "]"}], " ", 
            RowBox[{"R2", "[", "z", "]"}]}], "+", 
           RowBox[{
            SuperscriptBox["z", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"20", " ", "z"}], "+", 
              RowBox[{"64", " ", 
               SuperscriptBox["z", "2"]}]}], ")"}], " ", 
            SuperscriptBox["\[Epsilon]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"GG2", "[", "z", "]"}], "2"], " ", 
            RowBox[{"R1", "[", "z", "]"}], " ", 
            RowBox[{"R2", "[", "z", "]"}]}], "-", 
           RowBox[{"2", " ", "z", " ", "\[Epsilon]", " ", 
            RowBox[{"GG2", "[", "z", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{"1", "-", 
                    RowBox[{"20", " ", "z"}], "+", 
                    RowBox[{"64", " ", 
                    SuperscriptBox["z", "2"]}]}], ")"}], "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{"1", "+", 
                    RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "1"}], "+", 
                    RowBox[{"10", " ", "z"}]}], ")"}], " ", "\[Epsilon]", " ", 
                    SuperscriptBox[
                    RowBox[{"R1", "[", "z", "]"}], "2"], " ", 
                    SuperscriptBox[
                    RowBox[{"R2", "[", "z", "]"}], "2"]}]}], ")"}], " ", 
                 RowBox[{"\[Omega]03LBan", "[", "z", "]"}]}], ")"}]}], "+", 
              RowBox[{"z", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"20", " ", "z"}], "+", 
                  RowBox[{"64", " ", 
                   SuperscriptBox["z", "2"]}]}], ")"}], "2"], " ", 
               RowBox[{
                SuperscriptBox["\[Omega]03LBan", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], "+", 
           
           RowBox[{
            RowBox[{"R1", "[", "z", "]"}], " ", 
            RowBox[{"R2", "[", "z", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"12", " ", "\[Epsilon]"}], "+", 
                 RowBox[{"23", " ", 
                  SuperscriptBox["\[Epsilon]", "2"]}], "+", 
                 RowBox[{"4096", " ", 
                  SuperscriptBox["z", "4"], " ", "\[Epsilon]", " ", 
                  RowBox[{"(", 
                   RowBox[{"2", "+", 
                    RowBox[{"7", " ", "\[Epsilon]"}]}], ")"}]}], "-", 
                 RowBox[{"256", " ", 
                  SuperscriptBox["z", "3"], " ", 
                  RowBox[{"(", 
                   RowBox[{"3", "+", 
                    RowBox[{"45", " ", "\[Epsilon]"}], "+", 
                    RowBox[{"118", " ", 
                    SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], "-", 
                 RowBox[{"4", " ", "z", " ", 
                  RowBox[{"(", 
                   RowBox[{"8", "+", 
                    RowBox[{"95", " ", "\[Epsilon]"}], "+", 
                    RowBox[{"198", " ", 
                    SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}], "+", 
                 RowBox[{"16", " ", 
                  SuperscriptBox["z", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"19", "+", 
                    RowBox[{"240", " ", "\[Epsilon]"}], "+", 
                    RowBox[{"544", " ", 
                    SuperscriptBox["\[Epsilon]", "2"]}]}], ")"}]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"\[Omega]03LBan", "[", "z", "]"}], "2"]}], "+", 
              RowBox[{"2", " ", "z", " ", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"20", " ", "z"}], "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["z", "2"]}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "\[Epsilon]", "-", 
                 RowBox[{"20", " ", "z", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"2", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
                 RowBox[{"64", " ", 
                  SuperscriptBox["z", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"\[Omega]03LBan", "[", "z", "]"}], " ", 
               RowBox[{
                SuperscriptBox["\[Omega]03LBan", "\[Prime]",
                 MultilineFunction->None], "[", "z", "]"}]}], "-", 
              RowBox[{
               SuperscriptBox["z", "2"], " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"20", " ", "z"}], "+", 
                  RowBox[{"64", " ", 
                   SuperscriptBox["z", "2"]}]}], ")"}], "2"], " ", 
               SuperscriptBox[
                RowBox[{
                 SuperscriptBox["\[Omega]03LBan", "\[Prime]",
                  MultilineFunction->None], "[", "z", "]"}], "2"]}]}], 
             ")"}]}]}], 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"16", " ", "z"}]}], ")"}], " ", 
           SuperscriptBox["\[Epsilon]", "2"], " ", 
           RowBox[{"R1", "[", "z", "]"}], " ", 
           RowBox[{"R2", "[", "z", "]"}], " ", 
           RowBox[{"\[Omega]03LBan", "[", "z", "]"}]}]]}], 
        FractionBox[
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{"4", " ", 
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"20", " ", "z"}], "+", 
               RowBox[{"64", " ", 
                SuperscriptBox["z", "2"]}]}], ")"}], " ", "\[Epsilon]", " ", 
             RowBox[{"GG2", "[", "z", "]"}]}], 
            RowBox[{
             RowBox[{"R1", "[", "z", "]"}], " ", 
             RowBox[{"R2", "[", "z", "]"}]}]]}], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Epsilon]", "-", 
             RowBox[{"256", " ", 
              SuperscriptBox["z", "3"], " ", "\[Epsilon]"}], "-", 
             RowBox[{"8", " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{"3", "+", 
                RowBox[{"5", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"13", "+", 
                RowBox[{"38", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"\[Omega]03LBan", "[", "z", "]"}]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["z", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"20", " ", "z"}], "+", 
             RowBox[{"64", " ", 
              SuperscriptBox["z", "2"]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[Omega]03LBan", "\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}]}], 
         RowBox[{
          SuperscriptBox["z", "3"], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]], 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", "z"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"16", " ", "z"}]}], ")"}], " ", 
          RowBox[{"\[Omega]03LBan", "[", "z", "]"}]}], 
         RowBox[{
          SuperscriptBox["z", "3"], " ", 
          SuperscriptBox["\[Epsilon]", "2"]}]], "0", "0", "0"},
       {"0", "0", "0", "0", 
        RowBox[{
         FractionBox[
          RowBox[{"5", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "z"}]}], ")"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"9", " ", "z"}]}], ")"}], " ", 
           RowBox[{"\[Omega]02LSun", "[", "z", "]"}]}]], "-", 
         FractionBox[
          RowBox[{"GG4", "[", "z", "]"}], 
          RowBox[{"\[Omega]03LBan", "[", "z", "]"}]]}], "0", "0", 
        FractionBox["1", 
         RowBox[{"\[Omega]02LSun", "[", "z", "]"}]], "0", "0"},
       {"0", 
        RowBox[{"-", 
         FractionBox[
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"9", " ", "z"}]}], ")"}], " ", 
           RowBox[{"\[Omega]02LSun", "[", "z", "]"}]}], "z"]}], 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"9", " ", "z"}]}], ")"}], " ", 
          RowBox[{"\[Omega]02LSun", "[", "z", "]"}]}], 
         SuperscriptBox["z", "2"]], "0", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"16", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}], " ", 
           RowBox[{"GG5", "[", "z", "]"}]}], 
          RowBox[{"z", " ", "\[Epsilon]", " ", 
           RowBox[{"R1", "[", "z", "]"}], " ", 
           RowBox[{"R2", "[", "z", "]"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"414", " ", 
              SuperscriptBox["z", "3"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"3", " ", "\[Epsilon]"}]}], ")"}]}], "-", 
             RowBox[{"5", " ", 
              RowBox[{"(", 
               RowBox[{"2", "+", 
                RowBox[{"7", " ", "\[Epsilon]"}]}], ")"}]}], "+", 
             RowBox[{"2", " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{"73", "+", 
                RowBox[{"214", " ", "\[Epsilon]"}]}], ")"}]}], "-", 
             RowBox[{"5", " ", 
              SuperscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"110", "+", 
                RowBox[{"343", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"\[Omega]02LSun", "[", "z", "]"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"9", " ", "z"}]}], ")"}], " ", "\[Epsilon]"}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"GG3", "[", "z", "]"}], "+", 
           RowBox[{"\[Epsilon]", " ", 
            RowBox[{"GG6", "[", "z", "]"}]}]}], 
          RowBox[{"\[Epsilon]", " ", 
           RowBox[{"\[Omega]03LBan", "[", "z", "]"}]}]], "-", 
         FractionBox[
          RowBox[{"5", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"2", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"3", "-", 
                RowBox[{"10", " ", "z"}], "-", 
                RowBox[{"9", " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}], " ", "\[Epsilon]", " ", 
              
              RowBox[{"\[Omega]02LSun", "[", "z", "]"}]}], "+", 
             RowBox[{"2", " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"10", " ", "z"}], "+", 
                RowBox[{"9", " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["\[Omega]02LSun", "\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}]}], ")"}]}], 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"9", " ", "z"}]}], ")"}], " ", "\[Epsilon]"}]], "+", 
         RowBox[{
          RowBox[{"GG5", "[", "z", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"10", " ", "z"}]}], ")"}], " ", 
              RowBox[{"R1", "[", "z", "]"}], " ", 
              RowBox[{"R2", "[", "z", "]"}]}], 
             RowBox[{"z", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"4", " ", "z"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"16", " ", "z"}]}], ")"}]}]], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"20", " ", "z"}], "-", 
                RowBox[{"64", " ", 
                 SuperscriptBox["z", "2"]}]}], ")"}], " ", 
              RowBox[{
               SuperscriptBox["\[Omega]03LBan", "\[Prime]",
                MultilineFunction->None], "[", "z", "]"}]}], 
             RowBox[{"\[Epsilon]", " ", 
              RowBox[{"R1", "[", "z", "]"}], " ", 
              RowBox[{"R2", "[", "z", "]"}], " ", 
              RowBox[{"\[Omega]03LBan", "[", "z", "]"}]}]]}], ")"}]}]}], 
        FractionBox[
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"20", " ", "z"}], "+", 
            RowBox[{"64", " ", 
             SuperscriptBox["z", "2"]}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", "z", " ", 
             RowBox[{"GG5", "[", "z", "]"}]}], "+", 
            RowBox[{
             RowBox[{"R1", "[", "z", "]"}], " ", 
             RowBox[{"R2", "[", "z", "]"}], " ", 
             RowBox[{"\[Omega]02LSun", "[", "z", "]"}]}]}], ")"}]}], 
         RowBox[{
          SuperscriptBox["z", "2"], " ", "\[Epsilon]", " ", 
          RowBox[{"R1", "[", "z", "]"}], " ", 
          RowBox[{"R2", "[", "z", "]"}]}]], "0", 
        FractionBox[
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{"4", "+", 
             RowBox[{"3", " ", "\[Epsilon]"}], "-", 
             RowBox[{"9", " ", 
              SuperscriptBox["z", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "4"}], "+", 
                RowBox[{"9", " ", "\[Epsilon]"}]}], ")"}]}], "-", 
             RowBox[{"2", " ", "z", " ", 
              RowBox[{"(", 
               RowBox[{"20", "+", 
                RowBox[{"17", " ", "\[Epsilon]"}]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"\[Omega]02LSun", "[", "z", "]"}]}], "-", 
          RowBox[{"2", " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"10", " ", "z"}], "+", 
             RowBox[{"9", " ", 
              SuperscriptBox["z", "2"]}]}], ")"}], " ", 
           RowBox[{
            SuperscriptBox["\[Omega]02LSun", "\[Prime]",
             MultilineFunction->None], "[", "z", "]"}]}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox["z", "2"], " ", "\[Epsilon]"}]], 
        FractionBox[
         RowBox[{"3", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"9", " ", "z"}]}], ")"}], " ", 
          RowBox[{"\[Omega]02LSun", "[", "z", "]"}]}], 
         RowBox[{
          SuperscriptBox["z", "2"], " ", "\[Epsilon]"}]], 
        FractionBox[
         RowBox[{"6", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"9", " ", "z"}]}], ")"}], " ", 
          RowBox[{"\[Omega]02LSun", "[", "z", "]"}]}], "z"]},
       {"0", "0", "0", "0", 
        RowBox[{
         FractionBox["1", "6"], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox["5", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}]], "+", 
           FractionBox[
            RowBox[{"GG7", "[", "z", "]"}], 
            RowBox[{"\[Omega]03LBan", "[", "z", "]"}]]}], ")"}]}], "0", "0", 
        RowBox[{
         RowBox[{"-", "1"}], "-", 
         FractionBox["1", 
          RowBox[{"3", " ", "z"}]]}], "0", "1"}
      },
      GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"RotDECanInverse", "=", 
   RowBox[{
    RowBox[{"Inverse", "[", "%", "]"}], "//", "Simplify"}]}], ";"}]}], "Input",\

 CellChangeTimes->{{3.93004009755479*^9, 3.930040134215439*^9}, 
   3.931500879150245*^9, {3.9415393905771112`*^9, 3.941539404453191*^9}, {
   3.9415394435415163`*^9, 3.941539470839788*^9}, {3.941539869322688*^9, 
   3.941539873616983*^9}, {3.985879247323339*^9, 3.985879252557829*^9}, {
   3.985879602378293*^9, 3.985879619550692*^9}, {3.985880100392405*^9, 
   3.985880101226973*^9}},
 CellLabel->
  "In[203]:=",ExpressionUUID->"45117d81-e1cd-4378-a43a-ec3d3907479c"],

Cell["The necessary functions with their relations are given by:", "Text",
 CellChangeTimes->{{3.985879266914029*^9, 
  3.985879288357403*^9}},ExpressionUUID->"5e441d3f-06af-4574-9293-\
60ad109329f3"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"{", 
   RowBox[{
    RowBox[{
     RowBox[{"R1", "[", "z", "]"}], "\[Rule]", 
     SqrtBox[
      RowBox[{"1", "-", 
       RowBox[{"4", "z"}]}]]}], ",", 
    RowBox[{
     RowBox[{"R2", "[", "z", "]"}], "\[Rule]", 
     SqrtBox[
      RowBox[{"1", "-", 
       RowBox[{"16", "z"}]}]]}]}], "}"}], 
  RowBox[{"(*", "Roots", "*)"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RelPFSunset", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Omega]02LSun", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "z", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"3", " ", "z"}]}], ")"}], " ", 
         RowBox[{"\[Omega]02LSun", "[", "z", "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"9", " ", "z"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"3", " ", "z"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", "z"}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["\[Omega]02LSun", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"9", " ", "z"}]}], ")"}]}]]}]}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "Elliptic", " ", "sunset", " ", "periods", " ", "and", " ", "their", " ", 
    "PF", " ", 
    RowBox[{"relation", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RelPFBanana", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Omega]03LBan", 
        TagBox[
         RowBox[{"(", "3", ")"}],
         Derivative],
        MultilineFunction->None], "[", "z", "]"}], "\[Rule]", 
      RowBox[{
       RowBox[{"-", 
        FractionBox[
         RowBox[{"\[Omega]03LBan", "[", "z", "]"}], 
         RowBox[{
          SuperscriptBox["z", "3"], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"16", " ", "z"}]}], ")"}]}]]}], "-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"8", " ", "z"}], "+", 
           RowBox[{"64", " ", 
            SuperscriptBox["z", "2"]}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["\[Omega]03LBan", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}], 
        RowBox[{
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", "z"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"16", " ", "z"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"6", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"32", " ", "z"}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["\[Omega]03LBan", "\[Prime]\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", "z"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"16", " ", "z"}]}], ")"}]}]]}]}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{
   "K3", " ", "banana", " ", "periods", " ", "and", " ", "their", " ", "PF", " ", 
    RowBox[{"relation", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RelGriffiths", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Omega]03LBan", "\[Prime]\[Prime]",
        MultilineFunction->None], "[", "z", "]"}], "\[Rule]", 
      RowBox[{
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"8", " ", "z"}]}], ")"}], " ", 
         RowBox[{"\[Omega]03LBan", "[", "z", "]"}]}], 
        RowBox[{"2", " ", 
         SuperscriptBox["z", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", "z"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"16", " ", "z"}]}], ")"}]}]], "-", 
       FractionBox[
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "5"}], "+", 
           RowBox[{"32", " ", "z"}]}], ")"}], " ", 
         RowBox[{
          SuperscriptBox["\[Omega]03LBan", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", "z"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"16", " ", "z"}]}], ")"}]}]], "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{
          SuperscriptBox["\[Omega]03LBan", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], "2"], 
        RowBox[{"2", " ", 
         RowBox[{"\[Omega]03LBan", "[", "z", "]"}]}]]}]}], "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"Griffiths", " ", "relation", " ", "for", " ", "the", " ", "K3", " ", 
    RowBox[{"periods", "."}]}], "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"RelNew", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["GG1", "\[Prime]",
         MultilineFunction->None], "[", "z", "]"}], "->", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"8", " ", "z"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"8", " ", "z"}]}], ")"}], "3"]}], 
          RowBox[{
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", "z"}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"16", " ", "z"}]}], ")"}], "2"], " "}]]}], 
        SuperscriptBox[
         RowBox[{"\[Omega]03LBan", "[", "z", "]"}], "2"]}]}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{"GG2", "'"}], "[", "z", "]"}], "->", 
       FractionBox[
        RowBox[{
         RowBox[{"R1", "[", "z", "]"}], 
         RowBox[{"R2", "[", "z", "]"}], 
         RowBox[{"GG1", "[", "z", "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"4", "z"}]}], ")"}], 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"16", "z"}]}], ")"}], " ", 
         RowBox[{"\[Omega]03LBan", "[", "z", "]"}]}]]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["GG3", "\[Prime]",
         MultilineFunction->None], "[", "z", "]"}], "->", 
       RowBox[{
        RowBox[{"\[Omega]03LBan", "[", "z", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", 
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"3", "-", 
               RowBox[{"5", " ", "z"}], "+", 
               RowBox[{"12", " ", 
                SuperscriptBox["z", "2"]}]}], ")"}], " ", 
             RowBox[{"\[Omega]02LSun", "[", "z", "]"}]}], 
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
             SuperscriptBox["z", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"9", " ", "z"}]}], ")"}]}]]}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"5", " ", "z"}], "+", 
              RowBox[{"23", " ", 
               SuperscriptBox["z", "2"]}]}], ")"}], " ", 
            RowBox[{
             SuperscriptBox["\[Omega]02LSun", "\[Prime]",
              MultilineFunction->None], "[", "z", "]"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"9", " ", "z"}]}], ")"}]}]]}], ")"}]}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["GG4", "\[Prime]",
         MultilineFunction->None], "[", "z", "]"}], "->", 
       RowBox[{
        FractionBox[
         RowBox[{"z", " ", 
          RowBox[{"GG3", "[", "z", "]"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"9", " ", "z"}]}], ")"}], " ", 
          SuperscriptBox[
           RowBox[{"\[Omega]02LSun", "[", "z", "]"}], "2"]}]], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"(", 
           RowBox[{"2", "-", 
            RowBox[{"5", " ", "z"}], "+", 
            RowBox[{"23", " ", 
             SuperscriptBox["z", "2"]}]}], ")"}], " ", 
          RowBox[{"\[Omega]03LBan", "[", "z", "]"}]}], 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"9", " ", "z"}]}], ")"}], "2"], " ", 
          RowBox[{"\[Omega]02LSun", "[", "z", "]"}]}]]}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["GG5", "\[Prime]",
         MultilineFunction->None], "[", "z", "]"}], "->", 
       FractionBox[
        RowBox[{
         RowBox[{"GG3", "[", "z", "]"}], " ", 
         RowBox[{"R1", "[", "z", "]"}], " ", 
         RowBox[{"R2", "[", "z", "]"}]}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", "z"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"16", " ", "z"}]}], ")"}], " ", 
         RowBox[{"\[Omega]03LBan", "[", "z", "]"}]}]]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["GG6", "\[Prime]",
         MultilineFunction->None], "[", "z", "]"}], "->", 
       RowBox[{
        RowBox[{"-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"10", " ", "z"}], "+", 
             RowBox[{"53", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"100", " ", 
              SuperscriptBox["z", "3"]}], "+", 
             RowBox[{"576", " ", 
              SuperscriptBox["z", "4"]}]}], ")"}], " ", 
           RowBox[{"GG3", "[", "z", "]"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"9", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"16", " ", "z"}]}], ")"}]}]]}], "-", 
        FractionBox[
         RowBox[{
          RowBox[{"GG1", "[", "z", "]"}], " ", 
          RowBox[{"GG5", "[", "z", "]"}], " ", 
          RowBox[{"R1", "[", "z", "]"}], " ", 
          RowBox[{"R2", "[", "z", "]"}]}], 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"4", " ", "z"}]}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            RowBox[{"16", " ", "z"}]}], ")"}], " ", 
          RowBox[{"\[Omega]03LBan", "[", "z", "]"}]}]], "+", 
        RowBox[{
         RowBox[{"\[Omega]03LBan", "[", "z", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           FractionBox[
            RowBox[{
             RowBox[{"(", 
              RowBox[{"5", "-", 
               RowBox[{"90", " ", "z"}], "+", 
               RowBox[{"162", " ", 
                SuperscriptBox["z", "2"]}], "-", 
               RowBox[{"90", " ", 
                SuperscriptBox["z", "3"]}], "+", 
               RowBox[{"333", " ", 
                SuperscriptBox["z", "4"]}]}], ")"}], " ", 
             RowBox[{"\[Omega]02LSun", "[", "z", "]"}]}], 
            RowBox[{"2", " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
             SuperscriptBox["z", "2"], " ", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"9", " ", "z"}]}], ")"}], "2"]}]], "-", 
           FractionBox[
            RowBox[{"2", " ", 
             RowBox[{"(", 
              RowBox[{"2", "-", 
               RowBox[{"5", " ", "z"}], "+", 
               RowBox[{"23", " ", 
                SuperscriptBox["z", "2"]}]}], ")"}], " ", 
             RowBox[{
              SuperscriptBox["\[Omega]02LSun", "\[Prime]",
               MultilineFunction->None], "[", "z", "]"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               RowBox[{"9", " ", "z"}]}], ")"}]}]]}], ")"}]}]}]}], ",", 
      RowBox[{
       RowBox[{
        SuperscriptBox["GG7", "\[Prime]",
         MultilineFunction->None], "[", "z", "]"}], "->", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", "z"}]}], ")"}], " ", 
         RowBox[{"\[Omega]03LBan", "[", "z", "]"}]}], 
        RowBox[{" ", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", "z"}]}]]}]}], 
     "}"}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"G", "-", 
    RowBox[{
    "functions", " ", "needed", " ", "to", " ", "obtain", " ", "the", " ", 
     "canonical", " ", "differential", " ", 
     RowBox[{"equations", "."}]}]}], "*)"}]}]}], "Input",
 CellChangeTimes->{{3.985879334025741*^9, 3.9858794605674067`*^9}, {
  3.985880113450594*^9, 3.985880126089093*^9}, {3.985880210256714*^9, 
  3.985880251163163*^9}, {3.9859247353020267`*^9, 3.985924740609045*^9}},
 CellLabel->
  "In[205]:=",ExpressionUUID->"e494d9c3-45ae-4aba-a5fd-a0aeb4a8c96c"],

Cell["Rotation to canonical form:", "Text",
 CellChangeTimes->{{3.9858795503335037`*^9, 
  3.985879554101446*^9}},ExpressionUUID->"81ecb9d5-a64b-4322-9d54-\
a83830a76d02"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"GMDECan", "=", 
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{"RotDECan", ".", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"GMDEinitial", ".", "RotDECanInverse"}], "-", 
              RowBox[{"D", "[", 
               RowBox[{"RotDECanInverse", ",", "z"}], "]"}]}], ")"}]}], "/.", 
           
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              RowBox[{
               SuperscriptBox["R1", "\[Prime]",
                MultilineFunction->None], "[", "z", "]"}], "\[Rule]", 
              FractionBox[
               RowBox[{"2", " ", 
                RowBox[{"R1", "[", "z", "]"}]}], 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"4", " ", "z"}]}]]}], ",", 
             RowBox[{
              RowBox[{
               SuperscriptBox["R2", "\[Prime]",
                MultilineFunction->None], "[", "z", "]"}], "\[Rule]", 
              FractionBox[
               RowBox[{"8", " ", 
                RowBox[{"R2", "[", "z", "]"}]}], 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"16", " ", "z"}]}]]}]}], "}"}]}], "/.", 
          "RelPFSunset"}], "/.", "RelPFBanana"}], "/.", "RelGriffiths"}], "/.",
        "RelNew"}], "//", "Factor"}], "//", 
     RowBox[{
      RowBox[{
       RowBox[{"Collect", "[", 
        RowBox[{"#", ",", 
         RowBox[{"{", 
          RowBox[{"\[Epsilon]", ",", 
           RowBox[{"GG1", "[", "z", "]"}], ",", 
           RowBox[{"GG2", "[", "z", "]"}], ",", 
           RowBox[{"GG3", "[", "z", "]"}], ",", 
           RowBox[{"GG4", "[", "z", "]"}], ",", 
           RowBox[{"GG5", "[", "z", "]"}], ",", 
           RowBox[{"GG6", "[", "z", "]"}], ",", 
           RowBox[{"\[Omega]02LSun", "[", "z", "]"}], ",", 
           RowBox[{"\[Omega]03LBan", "[", "z", "]"}], ",", 
           RowBox[{
            SuperscriptBox["\[Omega]03LBan", "\[Prime]",
             MultilineFunction->None], "[", "z", "]"}], ",", 
           RowBox[{"R1", "[", "z", "]"}], ",", 
           RowBox[{"R2", "[", "z", "]"}]}], "}"}], ",", "Factor"}], "]"}], "/.", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          SuperscriptBox[
           RowBox[{"R1", "[", "z", "]"}], "2"], "->", 
          RowBox[{"1", "-", 
           RowBox[{"4", " ", "z"}]}]}], ",", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"R2", "[", "z", "]"}], "2"], "->", 
          RowBox[{"1", "-", 
           RowBox[{"16", " ", "z"}]}]}], ",", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"R1", "[", "z", "]"}], "3"], " ", "->", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"4", " ", "z"}]}], ")"}], 
           RowBox[{"R1", "[", "z", "]"}]}]}], ",", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"R2", "[", "z", "]"}], "3"], "->", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"16", " ", "z"}]}], ")"}], 
           RowBox[{"R2", "[", "z", "]"}]}]}], ",", 
         RowBox[{
          FractionBox["1", 
           RowBox[{
            RowBox[{"R1", "[", "z", "]"}], " ", 
            RowBox[{"R2", "[", "z", "]"}]}]], "->", 
          FractionBox[
           RowBox[{
            RowBox[{"R1", "[", "z", "]"}], " ", 
            RowBox[{"R2", "[", "z", "]"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"4", " ", "z"}]}], ")"}], 
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"16", " ", "z"}]}], ")"}]}]]}]}], "}"}]}], "&"}]}], "//", 
    RowBox[{
     RowBox[{"Collect", "[", 
      RowBox[{"#", ",", 
       RowBox[{"{", 
        RowBox[{"\[Epsilon]", ",", 
         RowBox[{"GG1", "[", "z", "]"}], ",", 
         RowBox[{"GG2", "[", "z", "]"}], ",", 
         RowBox[{"GG3", "[", "z", "]"}], ",", 
         RowBox[{"GG4", "[", "z", "]"}], ",", 
         RowBox[{"GG5", "[", "z", "]"}], ",", 
         RowBox[{"GG6", "[", "z", "]"}], ",", 
         RowBox[{"\[Omega]02LSun", "[", "z", "]"}], ",", 
         RowBox[{"\[Omega]03LBan", "[", "z", "]"}], ",", 
         RowBox[{
          SuperscriptBox["\[Omega]03LBan", "\[Prime]",
           MultilineFunction->None], "[", "z", "]"}], ",", 
         RowBox[{"R1", "[", "z", "]"}], ",", 
         RowBox[{"R2", "[", "z", "]"}]}], "}"}], ",", "Factor"}], "]"}], 
     "&"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"FreeQ", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"%", "/", "\[Epsilon]"}], "//", "Expand"}], ",", "\[Epsilon]", ",",
    "\[Infinity]"}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"GMDECan", "//", "MatrixForm"}], "\[IndentingNewLine]", 
 RowBox[{"%", "//", "Variables"}]}], "Input",
 CellChangeTimes->{{3.985879577350728*^9, 3.9858796679575043`*^9}, {
  3.985879768333317*^9, 3.985879948523093*^9}, {3.9858799801500177`*^9, 
  3.985879984483705*^9}, {3.985880018147853*^9, 3.985880061372787*^9}, {
  3.9858801290122147`*^9, 3.985880161102441*^9}},
 CellLabel->
  "In[210]:=",ExpressionUUID->"f1137d3e-209a-478f-94df-c351000d181e"],

Cell[BoxData["True"], "Output",
 CellChangeTimes->{
  3.985879669460176*^9, {3.985879770923133*^9, 3.985879829973588*^9}, {
   3.985879866353429*^9, 3.9858799098066874`*^9}, 3.985879949935485*^9, 
   3.985879985690346*^9, {3.98588003625194*^9, 3.985880063208905*^9}, {
   3.9858801632921047`*^9, 3.9858801871045637`*^9}, 3.985880352100975*^9, 
   3.9859251355502787`*^9},
 CellLabel->
  "Out[211]=",ExpressionUUID->"a0f58d80-e8e1-4a76-ba20-13ef7236c5e2"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", "0", "0", "0", "0", "0", "0", "0", "0"},
     {"0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"10", " ", "z"}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["z", "2"]}]}], ")"}], " ", "\[Epsilon]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"9", " ", "z"}]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{"z", " ", "\[Epsilon]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"9", " ", "z"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Omega]02LSun", "[", "z", "]"}], "2"]}]], "0", "0", "0", 
      "0", "0", "0"},
     {
      FractionBox[
       RowBox[{"6", " ", "\[Epsilon]", " ", 
        RowBox[{"\[Omega]02LSun", "[", "z", "]"}]}], 
       SuperscriptBox["z", "2"]], "0", 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", "z"}]}], ")"}], "4"], " ", "\[Epsilon]", " ", 
        SuperscriptBox[
         RowBox[{"\[Omega]02LSun", "[", "z", "]"}], "2"]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
        SuperscriptBox["z", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"9", " ", "z"}]}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"10", " ", "z"}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["z", "2"]}]}], ")"}], " ", "\[Epsilon]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"9", " ", "z"}]}], ")"}]}]]}], "0", "0", "0", "0", "0", 
      "0"},
     {"0", "0", "0", "0", 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"10", " ", "z"}]}], ")"}]}], 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", "z"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"16", " ", "z"}]}], ")"}]}]]}], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"GG2", "[", "z", "]"}], " ", 
           RowBox[{"R1", "[", "z", "]"}], " ", 
           RowBox[{"R2", "[", "z", "]"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"16", " ", "z"}]}], ")"}], " ", 
           RowBox[{"\[Omega]03LBan", "[", "z", "]"}]}]]}], ")"}]}], 
      FractionBox[
       RowBox[{"\[Epsilon]", " ", 
        RowBox[{"R1", "[", "z", "]"}], " ", 
        RowBox[{"R2", "[", "z", "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "z"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"16", " ", "z"}]}], ")"}], " ", 
        RowBox[{"\[Omega]03LBan", "[", "z", "]"}]}]], "0", "0", "0", "0"},
     {"0", "0", "0", "0", 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"GG2", "[", "z", "]"}], "2"], " ", 
            RowBox[{"R1", "[", "z", "]"}], " ", 
            RowBox[{"R2", "[", "z", "]"}]}], 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", "z"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"16", " ", "z"}]}], ")"}], " ", 
            RowBox[{"\[Omega]03LBan", "[", "z", "]"}]}]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"8", " ", "z"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"8", " ", "z"}], "+", 
             RowBox[{"64", " ", 
              SuperscriptBox["z", "2"]}]}], ")"}], " ", 
           RowBox[{"R1", "[", "z", "]"}], " ", 
           RowBox[{"R2", "[", "z", "]"}], " ", 
           RowBox[{"\[Omega]03LBan", "[", "z", "]"}]}], 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", "z"}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"16", " ", "z"}]}], ")"}], "2"]}]]}], ")"}]}], 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"10", " ", "z"}]}], ")"}]}], 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", "z"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"16", " ", "z"}]}], ")"}]}]]}], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"GG2", "[", "z", "]"}], " ", 
           RowBox[{"R1", "[", "z", "]"}], " ", 
           RowBox[{"R2", "[", "z", "]"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"16", " ", "z"}]}], ")"}], " ", 
           RowBox[{"\[Omega]03LBan", "[", "z", "]"}]}]]}], ")"}]}], 
      FractionBox[
       RowBox[{"\[Epsilon]", " ", 
        RowBox[{"R1", "[", "z", "]"}], " ", 
        RowBox[{"R2", "[", "z", "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "z"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"16", " ", "z"}]}], ")"}], " ", 
        RowBox[{"\[Omega]03LBan", "[", "z", "]"}]}]], "0", "0", "0"},
     {
      RowBox[{"-", 
       FractionBox[
        RowBox[{"24", " ", "\[Epsilon]", " ", 
         RowBox[{"\[Omega]03LBan", "[", "z", "]"}]}], 
        SuperscriptBox["z", "2"]]}], "0", "0", "0", 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"GG2", "[", "z", "]"}], "3"], " ", 
           RowBox[{"R1", "[", "z", "]"}], " ", 
           RowBox[{"R2", "[", "z", "]"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"16", " ", "z"}]}], ")"}], " ", 
           RowBox[{"\[Omega]03LBan", "[", "z", "]"}]}]], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"8", " ", "z"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"8", " ", "z"}], "+", 
             RowBox[{"64", " ", 
              SuperscriptBox["z", "2"]}]}], ")"}], " ", 
           RowBox[{"GG2", "[", "z", "]"}], " ", 
           RowBox[{"R1", "[", "z", "]"}], " ", 
           RowBox[{"R2", "[", "z", "]"}], " ", 
           RowBox[{"\[Omega]03LBan", "[", "z", "]"}]}], 
          RowBox[{
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", "z"}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"16", " ", "z"}]}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{"8", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"8", " ", "z"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"8", " ", "z"}]}], ")"}], "3"], " ", 
           SuperscriptBox[
            RowBox[{"\[Omega]03LBan", "[", "z", "]"}], "2"]}], 
          RowBox[{
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", "z"}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"16", " ", "z"}]}], ")"}], "2"]}]]}], ")"}]}], 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"3", " ", 
            SuperscriptBox[
             RowBox[{"GG2", "[", "z", "]"}], "2"], " ", 
            RowBox[{"R1", "[", "z", "]"}], " ", 
            RowBox[{"R2", "[", "z", "]"}]}], 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", "z"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"16", " ", "z"}]}], ")"}], " ", 
            RowBox[{"\[Omega]03LBan", "[", "z", "]"}]}]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"8", " ", "z"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"8", " ", "z"}], "+", 
             RowBox[{"64", " ", 
              SuperscriptBox["z", "2"]}]}], ")"}], " ", 
           RowBox[{"R1", "[", "z", "]"}], " ", 
           RowBox[{"R2", "[", "z", "]"}], " ", 
           RowBox[{"\[Omega]03LBan", "[", "z", "]"}]}], 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", "z"}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"16", " ", "z"}]}], ")"}], "2"]}]]}], ")"}]}], 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"10", " ", "z"}]}], ")"}]}], 
           RowBox[{"z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", "z"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"16", " ", "z"}]}], ")"}]}]]}], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"GG2", "[", "z", "]"}], " ", 
           RowBox[{"R1", "[", "z", "]"}], " ", 
           RowBox[{"R2", "[", "z", "]"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"16", " ", "z"}]}], ")"}], " ", 
           RowBox[{"\[Omega]03LBan", "[", "z", "]"}]}]]}], ")"}]}], "0", "0", 
      "0"},
     {"0", "0", "0", "0", 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"10", " ", "z"}], "+", 
              RowBox[{"53", " ", 
               SuperscriptBox["z", "2"]}], "+", 
              RowBox[{"100", " ", 
               SuperscriptBox["z", "3"]}], "+", 
              RowBox[{"576", " ", 
               SuperscriptBox["z", "4"]}]}], ")"}], " ", 
            RowBox[{"GG4", "[", "z", "]"}]}], 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", "z"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"9", " ", "z"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"16", " ", "z"}]}], ")"}]}]]}], "+", 
         FractionBox[
          RowBox[{"z", " ", 
           RowBox[{"GG6", "[", "z", "]"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"9", " ", "z"}]}], ")"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Omega]02LSun", "[", "z", "]"}], "2"]}]], "+", 
         RowBox[{
          RowBox[{"GG2", "[", "z", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            FractionBox[
             RowBox[{"z", " ", 
              RowBox[{"GG5", "[", "z", "]"}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"9", " ", "z"}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"\[Omega]02LSun", "[", "z", "]"}], "2"]}]], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"GG4", "[", "z", "]"}], " ", 
              RowBox[{"R1", "[", "z", "]"}], " ", 
              RowBox[{"R2", "[", "z", "]"}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"4", " ", "z"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"16", " ", "z"}]}], ")"}], " ", 
              RowBox[{"\[Omega]03LBan", "[", "z", "]"}]}]]}], ")"}]}], "+", 
         FractionBox[
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{"2", "-", 
             RowBox[{"5", " ", "z"}], "+", 
             RowBox[{"23", " ", 
              SuperscriptBox["z", "2"]}]}], ")"}], " ", 
           RowBox[{"\[Omega]03LBan", "[", "z", "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"9", " ", "z"}]}], ")"}], "2"], " ", 
           RowBox[{"\[Omega]02LSun", "[", "z", "]"}]}]]}], ")"}]}], 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{"z", " ", 
            RowBox[{"GG5", "[", "z", "]"}]}], 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"9", " ", "z"}]}], ")"}], " ", 
            SuperscriptBox[
             RowBox[{"\[Omega]02LSun", "[", "z", "]"}], "2"]}]]}], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"GG4", "[", "z", "]"}], " ", 
           RowBox[{"R1", "[", "z", "]"}], " ", 
           RowBox[{"R2", "[", "z", "]"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"16", " ", "z"}]}], ")"}], " ", 
           RowBox[{"\[Omega]03LBan", "[", "z", "]"}]}]]}], ")"}]}], "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"10", " ", "z"}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["z", "2"]}]}], ")"}], " ", "\[Epsilon]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"9", " ", "z"}]}], ")"}]}]]}], 
      FractionBox[
       RowBox[{"z", " ", "\[Epsilon]"}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"9", " ", "z"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"\[Omega]02LSun", "[", "z", "]"}], "2"]}]], "0"},
     {"0", 
      FractionBox[
       RowBox[{"4", " ", "\[Epsilon]", " ", 
        RowBox[{"\[Omega]02LSun", "[", "z", "]"}]}], 
       SuperscriptBox["z", "2"]], "0", "0", 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          FractionBox[
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"10", " ", "z"}], "+", 
              RowBox[{"53", " ", 
               SuperscriptBox["z", "2"]}], "+", 
              RowBox[{"100", " ", 
               SuperscriptBox["z", "3"]}], "+", 
              RowBox[{"576", " ", 
               SuperscriptBox["z", "4"]}]}], ")"}], " ", 
            RowBox[{"GG6", "[", "z", "]"}]}], 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", "z"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"9", " ", "z"}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"16", " ", "z"}]}], ")"}]}]]}], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"3", " ", "z"}]}], ")"}], "4"], " ", 
           RowBox[{"GG4", "[", "z", "]"}], " ", 
           SuperscriptBox[
            RowBox[{"\[Omega]02LSun", "[", "z", "]"}], "2"]}], 
          RowBox[{"4", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
           SuperscriptBox["z", "3"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"9", " ", "z"}]}], ")"}]}]], "+", 
         RowBox[{
          RowBox[{"GG2", "[", "z", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", 
             FractionBox[
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"10", " ", "z"}], "+", 
                 RowBox[{"53", " ", 
                  SuperscriptBox["z", "2"]}], "+", 
                 RowBox[{"100", " ", 
                  SuperscriptBox["z", "3"]}], "+", 
                 RowBox[{"576", " ", 
                  SuperscriptBox["z", "4"]}]}], ")"}], " ", 
               RowBox[{"GG5", "[", "z", "]"}]}], 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"4", " ", "z"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"9", " ", "z"}]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "+", 
                 RowBox[{"16", " ", "z"}]}], ")"}]}]]}], "+", 
            FractionBox[
             RowBox[{
              RowBox[{"GG6", "[", "z", "]"}], " ", 
              RowBox[{"R1", "[", "z", "]"}], " ", 
              RowBox[{"R2", "[", "z", "]"}]}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"4", " ", "z"}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                RowBox[{"16", " ", "z"}]}], ")"}], " ", 
              RowBox[{"\[Omega]03LBan", "[", "z", "]"}]}]]}], ")"}]}], "-", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"GG2", "[", "z", "]"}], "2"], " ", 
           RowBox[{"GG5", "[", "z", "]"}], " ", 
           RowBox[{"R1", "[", "z", "]"}], " ", 
           RowBox[{"R2", "[", "z", "]"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"16", " ", "z"}]}], ")"}], " ", 
           RowBox[{"\[Omega]03LBan", "[", "z", "]"}]}]], "+", 
         FractionBox[
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"8", " ", "z"}]}], ")"}], "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"8", " ", "z"}], "+", 
             RowBox[{"64", " ", 
              SuperscriptBox["z", "2"]}]}], ")"}], " ", 
           RowBox[{"GG5", "[", "z", "]"}], " ", 
           RowBox[{"R1", "[", "z", "]"}], " ", 
           RowBox[{"R2", "[", "z", "]"}], " ", 
           RowBox[{"\[Omega]03LBan", "[", "z", "]"}]}], 
          RowBox[{"2", " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"4", " ", "z"}]}], ")"}], "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"16", " ", "z"}]}], ")"}], "2"]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"20", " ", "z"}], "-", 
             RowBox[{"16", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"240", " ", 
              SuperscriptBox["z", "3"]}], "+", 
             RowBox[{"117", " ", 
              SuperscriptBox["z", "4"]}]}], ")"}], " ", 
           RowBox[{"\[Omega]02LSun", "[", "z", "]"}], " ", 
           RowBox[{"\[Omega]03LBan", "[", "z", "]"}]}], 
          RowBox[{
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", 
           SuperscriptBox["z", "2"], " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", 
              RowBox[{"9", " ", "z"}]}], ")"}], "2"]}]]}], ")"}]}], 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"10", " ", "z"}], "+", 
             RowBox[{"53", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"100", " ", 
              SuperscriptBox["z", "3"]}], "+", 
             RowBox[{"576", " ", 
              SuperscriptBox["z", "4"]}]}], ")"}], " ", 
           RowBox[{"GG5", "[", "z", "]"}]}], 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"9", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"16", " ", "z"}]}], ")"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"GG2", "[", "z", "]"}], " ", 
           RowBox[{"GG5", "[", "z", "]"}], " ", 
           RowBox[{"R1", "[", "z", "]"}], " ", 
           RowBox[{"R2", "[", "z", "]"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"16", " ", "z"}]}], ")"}], " ", 
           RowBox[{"\[Omega]03LBan", "[", "z", "]"}]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"GG6", "[", "z", "]"}], " ", 
           RowBox[{"R1", "[", "z", "]"}], " ", 
           RowBox[{"R2", "[", "z", "]"}]}], 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"16", " ", "z"}]}], ")"}], " ", 
           RowBox[{"\[Omega]03LBan", "[", "z", "]"}]}]]}], ")"}]}], 
      FractionBox[
       RowBox[{"\[Epsilon]", " ", 
        RowBox[{"GG5", "[", "z", "]"}], " ", 
        RowBox[{"R1", "[", "z", "]"}], " ", 
        RowBox[{"R2", "[", "z", "]"}]}], 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "z"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"16", " ", "z"}]}], ")"}], " ", 
        RowBox[{"\[Omega]03LBan", "[", "z", "]"}]}]], 
      FractionBox[
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"3", " ", "z"}]}], ")"}], "4"], " ", "\[Epsilon]", " ", 
        SuperscriptBox[
         RowBox[{"\[Omega]02LSun", "[", "z", "]"}], "2"]}], 
       RowBox[{"4", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", 
        SuperscriptBox["z", "3"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"9", " ", "z"}]}], ")"}]}]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "3"}], "+", 
           RowBox[{"10", " ", "z"}], "+", 
           RowBox[{"9", " ", 
            SuperscriptBox["z", "2"]}]}], ")"}], " ", "\[Epsilon]"}], 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"9", " ", "z"}]}], ")"}]}]]}], "0"},
     {"0", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"3", " ", "z"}]}], ")"}], " ", "\[Epsilon]"}], 
       RowBox[{"3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]], "0", "0", 
      RowBox[{"\[Epsilon]", " ", 
       RowBox[{"(", 
        RowBox[{
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"3", " ", "z"}], "+", 
             RowBox[{"24", " ", 
              SuperscriptBox["z", "2"]}], "+", 
             RowBox[{"64", " ", 
              SuperscriptBox["z", "3"]}]}], ")"}], " ", 
           RowBox[{"GG7", "[", "z", "]"}]}], 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"16", " ", "z"}]}], ")"}]}]], "-", 
         FractionBox[
          RowBox[{
           RowBox[{"GG2", "[", "z", "]"}], " ", 
           RowBox[{"GG7", "[", "z", "]"}], " ", 
           RowBox[{"R1", "[", "z", "]"}], " ", 
           RowBox[{"R2", "[", "z", "]"}]}], 
          RowBox[{"6", " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"4", " ", "z"}]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             RowBox[{"16", " ", "z"}]}], ")"}], " ", 
           RowBox[{"\[Omega]03LBan", "[", "z", "]"}]}]], "+", 
         FractionBox[
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"4", " ", "z"}]}], ")"}], " ", 
           RowBox[{"\[Omega]03LBan", "[", "z", "]"}]}], 
          RowBox[{"3", " ", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "1"}], "+", "z"}], ")"}], "2"], " ", "z"}]]}], 
        ")"}]}], 
      FractionBox[
       RowBox[{"\[Epsilon]", " ", 
        RowBox[{"GG7", "[", "z", "]"}], " ", 
        RowBox[{"R1", "[", "z", "]"}], " ", 
        RowBox[{"R2", "[", "z", "]"}]}], 
       RowBox[{"6", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"4", " ", "z"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          RowBox[{"16", " ", "z"}]}], ")"}], " ", 
        RowBox[{"\[Omega]03LBan", "[", "z", "]"}]}]], "0", "0", "0", 
      RowBox[{"-", 
       FractionBox[
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "+", "z"}], ")"}], " ", "\[Epsilon]"}], 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "z"}], ")"}], " ", "z"}]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.985879669460176*^9, {3.985879770923133*^9, 3.985879829973588*^9}, {
   3.985879866353429*^9, 3.9858799098066874`*^9}, 3.985879949935485*^9, 
   3.985879985690346*^9, {3.98588003625194*^9, 3.985880063208905*^9}, {
   3.9858801632921047`*^9, 3.9858801871045637`*^9}, 3.985880352100975*^9, 
   3.9859251355537033`*^9},
 CellLabel->
  "Out[212]//MatrixForm=",ExpressionUUID->"94897d42-4770-47b2-9b72-\
0567e9c901b4"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"z", ",", "\[Epsilon]", ",", 
   RowBox[{"GG2", "[", "z", "]"}], ",", 
   RowBox[{"GG4", "[", "z", "]"}], ",", 
   RowBox[{"GG5", "[", "z", "]"}], ",", 
   RowBox[{"GG6", "[", "z", "]"}], ",", 
   RowBox[{"GG7", "[", "z", "]"}], ",", 
   RowBox[{"R1", "[", "z", "]"}], ",", 
   RowBox[{"R2", "[", "z", "]"}], ",", 
   RowBox[{"\[Omega]02LSun", "[", "z", "]"}], ",", 
   RowBox[{"\[Omega]03LBan", "[", "z", "]"}]}], "}"}]], "Output",
 CellChangeTimes->{
  3.985879669460176*^9, {3.985879770923133*^9, 3.985879829973588*^9}, {
   3.985879866353429*^9, 3.9858799098066874`*^9}, 3.985879949935485*^9, 
   3.985879985690346*^9, {3.98588003625194*^9, 3.985880063208905*^9}, {
   3.9858801632921047`*^9, 3.9858801871045637`*^9}, 3.985880352100975*^9, 
   3.985925135556716*^9},
 CellLabel->
  "Out[213]=",ExpressionUUID->"f627d7fe-545f-4774-a1f1-cf091cff4284"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
},
WindowSize->{1920, 943},
WindowMargins->{{0, Automatic}, {Automatic, -98}},
FrontEndVersion->"14.3 for Mac OS X ARM (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"a47d60ab-24a1-464a-8c04-38d6b674f5f0"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[576, 22, 165, 3, 96, "Title",ExpressionUUID->"7af57ea6-2089-4531-bdf3-1c3c5e93fbd5"],
Cell[744, 27, 215, 6, 52, "Subtitle",ExpressionUUID->"a6a6a84a-4c67-42cf-83a8-3afaad2a4714"],
Cell[CellGroupData[{
Cell[984, 37, 267, 4, 67, "Chapter",ExpressionUUID->"ef6b84d8-0843-4694-a101-3431a723e9c7"],
Cell[CellGroupData[{
Cell[1276, 45, 181, 3, 66, "Section",ExpressionUUID->"3038f418-788a-4907-ba96-5c435602e6ae"],
Cell[1460, 50, 446, 6, 33, "Text",ExpressionUUID->"6b77ca75-720f-440e-a295-61c29b6d53ad"],
Cell[CellGroupData[{
Cell[1931, 60, 1613, 45, 64, "Input",ExpressionUUID->"3fb8fded-fb10-42e0-b50a-18af5959e785"],
Cell[3547, 107, 1923, 49, 117, "Output",ExpressionUUID->"4f8d8fc9-5720-4ab7-9544-9f9a0550efec"]
}, Open  ]],
Cell[5485, 159, 212, 5, 33, "Text",ExpressionUUID->"e0975092-fd52-4290-bdf5-01d4d70b0dae"],
Cell[5700, 166, 1779, 41, 49, "Input",ExpressionUUID->"6359caba-9495-4351-8a8f-df74ecf6d3aa"],
Cell[7482, 209, 800, 18, 34, "Text",ExpressionUUID->"7c70a023-6b48-44c1-bec2-200fcd7828dc"],
Cell[8285, 229, 3749, 104, 151, "Input",ExpressionUUID->"60d0f58d-5d99-4170-bf2f-60baf730ccd9"],
Cell[12037, 335, 372, 8, 33, "Text",ExpressionUUID->"cb5637c4-e25d-458f-aac2-caa9cc272061"],
Cell[12412, 345, 3537, 89, 198, "Input",ExpressionUUID->"36eeffb2-2a71-48bd-92af-4d59d532d864"],
Cell[15952, 436, 200, 3, 33, "Text",ExpressionUUID->"2cfc6602-9278-4e28-9d5d-0c6e893b6793"],
Cell[16155, 441, 3160, 93, 139, "Input",ExpressionUUID->"ec999856-eb5c-46c0-8ff0-4ccf13f9d4a8"],
Cell[19318, 536, 222, 4, 33, "Text",ExpressionUUID->"de86f2d7-64b9-4062-bb60-78b644c5dd73"],
Cell[CellGroupData[{
Cell[19565, 544, 2715, 69, 199, "Input",ExpressionUUID->"b0ed9f48-8894-4338-99ea-77a29c3505a1"],
Cell[22283, 615, 600, 10, 33, "Output",ExpressionUUID->"6ab27643-64ad-430e-a63a-d66a9d1800aa"],
Cell[22886, 627, 6085, 178, 185, "Output",ExpressionUUID->"ab8ec336-5718-4af0-9077-d0bb3be00452"],
Cell[28974, 807, 784, 15, 33, "Output",ExpressionUUID->"8d24a3e2-6fd4-4544-ac27-da8d66c446d5"]
}, Open  ]]
}, Closed]]
}, Open  ]],
Cell[CellGroupData[{
Cell[29819, 829, 274, 4, 67, "Chapter",ExpressionUUID->"8ccddd3b-f4b9-4b44-ab1e-553cd9bc69e6"],
Cell[CellGroupData[{
Cell[30118, 837, 181, 3, 66, "Section",ExpressionUUID->"a0073029-cebd-4318-b4f2-75ff4bd9931b"],
Cell[30302, 842, 414, 8, 33, "Text",ExpressionUUID->"2997a263-a9c2-49be-82a3-57b1466bcff7"],
Cell[CellGroupData[{
Cell[30741, 854, 2234, 64, 64, "Input",ExpressionUUID->"7c888296-2f78-4cd8-ab02-15c4758d6d3d"],
Cell[32978, 920, 2242, 62, 197, "Output",ExpressionUUID->"b6074840-e22b-49b0-ae09-43a27fec218b"]
}, Open  ]],
Cell[35235, 985, 212, 5, 33, "Text",ExpressionUUID->"afc0a5d9-9c31-485a-b8ba-b996bd6a72f4"],
Cell[35450, 992, 3045, 69, 70, "Input",ExpressionUUID->"2155466f-c55e-4436-a582-e8eb4a99aec7"],
Cell[38498, 1063, 800, 18, 34, "Text",ExpressionUUID->"95d27c0e-a889-4e6b-a9ab-91b3459cbf9c"],
Cell[39301, 1083, 24449, 719, 279, "Input",ExpressionUUID->"5fa76612-8c56-40af-a08a-0323a7cc7cce"],
Cell[63753, 1804, 372, 8, 33, "Text",ExpressionUUID->"7ec59df0-bb4b-499c-bba1-d74447cec7fa"],
Cell[64128, 1814, 23444, 599, 337, "Input",ExpressionUUID->"45117d81-e1cd-4378-a43a-ec3d3907479c"],
Cell[87575, 2415, 200, 3, 33, "Text",ExpressionUUID->"5e441d3f-06af-4574-9293-60ad109329f3"],
Cell[87778, 2420, 15507, 455, 335, "Input",ExpressionUUID->"e494d9c3-45ae-4aba-a5fd-a0aeb4a8c96c"],
Cell[103288, 2877, 171, 3, 33, "Text",ExpressionUUID->"81ecb9d5-a64b-4322-9d54-a83830a76d02"],
Cell[CellGroupData[{
Cell[103484, 2884, 5230, 136, 275, "Input",ExpressionUUID->"f1137d3e-209a-478f-94df-c351000d181e"],
Cell[108717, 3022, 454, 8, 33, "Output",ExpressionUUID->"a0f58d80-e8e1-4a76-ba20-13ef7236c5e2"],
Cell[109174, 3032, 32591, 925, 320, "Output",ExpressionUUID->"94897d42-4770-47b2-9b72-0567e9c901b4"],
Cell[141768, 3959, 892, 19, 33, "Output",ExpressionUUID->"f627d7fe-545f-4774-a1f1-cf091cff4284"]
}, Open  ]]
}, Closed]]
}, Open  ]]
}, Open  ]]
}
]
*)


